Analytical dispersive parameterization for elastic scattering of spinless particles

In this paper, we present an improved parameterization of the elastic scattering of spin-0 particles, which is based on a dispersive representation for the inverse scattering amplitude. Besides being based on well known general principles, the requirement that the inverse amplitude should satisfy the dispersion relation significantly constrains its possible forms and have not been incorporated in the existing parameterizations so far. While the right-hand cut of the inverse scattering amplitude is controlled by unitarity, the contribution from the left-hand cut, which comes from the crossing symmetry, is commonly ignored or incorporated improperly. The latter is parameterized using the expansion in a suitably constructed conformal variable, which accounts for its analytic structure. The correct implementations of the Adler zero and threshold factors for angular momentum $J>0$ are discussed in detail as well. The amplitudes are written in a compact analytic form and provide a useful tool to analyze current and future lattice data in the elastic region improving upon the commonly used Breit-Wigner or K-matrix approaches.

==> anc/DIA_arxiv_2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    200867,       4600]
NotebookOptionsPosition[    194757,       4489]
NotebookOutlinePosition[    195156,       4505]
CellTagsIndexPosition[    195113,       4502]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Dispersive inverse amplitudes\n",
 StyleBox["email: danilkin@uni-mainz.de",
  FontSize->18]
}], "Title",
 CellChangeTimes->{{3.8081123090309877`*^9, 3.808112366703723*^9}, 
   3.8081218244476423`*^9, {3.865329101685446*^9, 3.8653291250414877`*^9}, {
   3.8655638162831*^9, 3.865563832022828*^9}, {3.865578807942698*^9, 
   3.8655788166535788`*^9}},
 TextAlignment->Center,ExpressionUUID->"f84b788a-f701-4e0b-895b-a13372528bac"],

Cell[CellGroupData[{

Cell["Masses", "Section",
 CellChangeTimes->{{3.808112396259184*^9, 3.808112400225453*^9}, {
  3.865403873076975*^9, 
  3.865403874316813*^9}},ExpressionUUID->"63023981-b2d0-4c3e-b409-\
eb985e2d9dcd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.86533023804445*^9, 3.865330240461752*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"9019f339-e50b-4a0a-a2c8-cfbd0b8d7aaf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"StyleList", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"AbsoluteThickness", "[", "1.0", "]"}], ",", " ", 
       RowBox[{"AbsolutePointSize", "[", "5", "]"}], ",", " ", "#"}], "}"}], 
     " ", "&"}], " ", "/@", " ", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", " ", "Red", ",", " ", "Green", ",", " ", "Purple"}],
      "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SetOptions", "[", 
    RowBox[{"Plot", ",", " ", 
     RowBox[{"Frame", " ", "->", " ", "True"}], ",", " ", 
     RowBox[{"Axes", " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"True", ",", " ", "False"}], "}"}]}], ",", " ", 
     RowBox[{"PlotStyle", " ", "->", " ", "StyleList"}], ",", " ", 
     RowBox[{"AspectRatio", " ", "->", " ", "0.8"}], ",", " ", 
     RowBox[{"FrameStyle", " ", "->", " ", 
      RowBox[{"Directive", "[", "13", "]"}]}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mpi", "=", "0.13957061"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mKp", "=", "0.493677"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mK0", "=", "0.497611"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"mK", "=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"(", 
      RowBox[{"mKp", "+", "mK0"}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", 
    RowBox[{"s_", ",", "fun_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["180", "\[Pi]"], 
    RowBox[{"ArcTan", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"fun", "[", "s", "]"}], "]"}], ",", 
      RowBox[{"Im", "[", 
       RowBox[{"fun", "[", "s", "]"}], "]"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8653307307499247`*^9, 3.86533073388472*^9}, {
   3.865332606695726*^9, 3.865332606876058*^9}, {3.865332844406878*^9, 
   3.865332844603684*^9}, {3.865361616320941*^9, 3.8653616224890738`*^9}, 
   3.865361657262066*^9, 3.865404973794636*^9, 3.865405869971643*^9},
 Background->GrayLevel[0.85],
 CellLabel->"In[1]:=",ExpressionUUID->"3190dbb5-985a-4e1a-ae38-c715dcb70746"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Analytical form of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"R", "(", 
    RowBox[{"s", ",", 
     SubscriptBox["s", "M"]}]}], TraditionalForm]],ExpressionUUID->
  "ccb0f720-2854-4f46-8bf7-a4894407e6e0"],
 ")"
}], "Section",
 CellChangeTimes->{{3.808112396259184*^9, 3.808112400225453*^9}, {
  3.865329232954241*^9, 
  3.8653292427309637`*^9}},ExpressionUUID->"de3db987-5718-44d4-a7f9-\
d64360d02c06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"m1", "=", 
    RowBox[{"m2", "=", "m"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"R1sth", "[", "s_", "]"}], "[", "m_", "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"s", "==", "0"}], ",", 
       FractionBox["2", "\[Pi]"], ",", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", "\[Sigma]", "}"}], ",", 
         RowBox[{
          RowBox[{"\[Sigma]", "=", 
           SqrtBox[
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"4", 
               RowBox[{"m", "^", "2"}]}], "s"]}]]}], ";", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["\[Sigma]", "\[Pi]"]}], 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"\[Sigma]", "-", "1"}], 
             RowBox[{"\[Sigma]", "+", "1"}]], "]"}]}]}]}], "]"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"R1", "[", 
       RowBox[{"s_", ",", "sM_"}], "]"}], "\[VeryThinSpace]", "[", "m_", 
      "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"R1sth", "[", "s", "]"}], "[", "m", "]"}], "-", 
      RowBox[{
       RowBox[{"R1sth", "[", "sM", "]"}], "[", "m", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"m2", ">", "m1"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"R2sth", "[", "s_", "]"}], "[", 
      RowBox[{"m1_", ",", "m2_"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"s", "==", "0"}], ",", 
       RowBox[{
        FractionBox["1", "\[Pi]"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "m1", " ", "m2", " ", 
            RowBox[{"Log", "[", 
             FractionBox["m2", "m1"], "]"}]}], 
           RowBox[{
            RowBox[{"m1", "^", "2"}], "-", 
            RowBox[{"m2", "^", "2"}]}]]}], ")"}]}], ",", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Rho]0", ",", "\[Xi]0"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\[Rho]0", "=", " ", 
           RowBox[{
            FractionBox["I", "s"], 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"m1", "+", "m2"}], ")"}], "^", "2"}], "-", "s"}], 
             "]"}], 
            RowBox[{"Sqrt", "[", 
             RowBox[{"s", "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"m1", "-", "m2"}], ")"}], "^", "2"}]}], "]"}]}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"\[Xi]0", ":=", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"m1", "+", "m2"}], ")"}], "^", "2"}], "s"]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"s", "==", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"m1", "+", "m2"}], ")"}], "^", "2"}]}], ",", "0", ",", 
            
            RowBox[{
             RowBox[{
              FractionBox["\[Rho]0", "\[Pi]"], 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"\[Xi]0", "+", "\[Rho]0"}], 
                RowBox[{"\[Xi]0", "-", "\[Rho]0"}]], "]"}]}], "-", 
             RowBox[{
              FractionBox["\[Xi]0", "\[Pi]"], 
              FractionBox[
               RowBox[{"m2", "-", "m1"}], 
               RowBox[{"m1", "+", "m2"}]], 
              RowBox[{"Log", "[", 
               FractionBox["m2", "m1"], "]"}]}]}]}], "]"}]}]}], "]"}]}], 
      "]"}]}], ";"}], " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"R2", "[", 
       RowBox[{"s_", ",", "sM_"}], "]"}], "\[VeryThinSpace]", "[", 
      RowBox[{"m1_", ",", "m2_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"R2sth", "[", "s", "]"}], "[", 
       RowBox[{"m1", ",", "m2"}], "]"}], "-", 
      RowBox[{
       RowBox[{"R2sth", "[", "sM", "]"}], "[", 
       RowBox[{"m1", ",", "m2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Numerical", " ", "form"}], ",", " ", 
     RowBox[{
      RowBox[{
      "which", " ", "can", " ", "be", " ", "used", " ", "as", " ", "a", " ", 
       "cross"}], "-", "check"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"RNInt", "[", 
       RowBox[{"s_", ",", "sM_"}], "]"}], "[", 
      RowBox[{"m1_", ",", "m2_"}], "]"}], ":=", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"s", "-", "sM"}], "\[Pi]"]}], 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"sb", "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"m1", "+", "m2"}], ")"}], "^", "2"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"sb", "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"m1", "-", "m2"}], ")"}], "^", "2"}]}], ")"}]}], 
           "]"}], "/", "sb"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"sb", "-", "sM"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"sb", "-", "s", "-", 
            RowBox[{"I", " ", "*", " ", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Im", "[", "s", "]"}], "==", "0"}], "&&", 
                RowBox[{
                 RowBox[{"Re", "[", "s", "]"}], ">", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"m1", "+", "m2"}], ")"}], "^", "2"}]}]}], ",", 
               SuperscriptBox["10", 
                RowBox[{"-", "5"}]], ",", "0"}], "]"}]}]}], ")"}]}]], ",", 
        RowBox[{"{", 
         RowBox[{"sb", ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m1", "+", "m2"}], ")"}], "^", "2"}], ",", "Infinity"}], 
         "}"}], ",", 
        RowBox[{"MaxRecursion", "\[Rule]", "200"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "5"}]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.761321716933042*^9, 3.761321787263578*^9}, {
   3.808113678825774*^9, 3.8081137061372766`*^9}, {3.8081137474165373`*^9, 
   3.808113832291843*^9}, 3.808113870809292*^9, 3.8081143935108128`*^9, {
   3.8081149111233807`*^9, 3.80811491545846*^9}, {3.865329723681428*^9, 
   3.8653297294363413`*^9}, 3.8653302775737867`*^9, {3.86533073942691*^9, 
   3.865330739784753*^9}, {3.865332836995545*^9, 3.865332842388631*^9}, {
   3.865332917085096*^9, 3.8653331376253*^9}, 3.8653332020631943`*^9, {
   3.8653332786855164`*^9, 3.865333278974894*^9}, {3.8653333185985403`*^9, 
   3.86533332391061*^9}, {3.8653334029993353`*^9, 3.8653335515278482`*^9}, {
   3.865333643184269*^9, 3.8653336800531263`*^9}, {3.8653337332367268`*^9, 
   3.865333738690679*^9}, {3.865333776764619*^9, 3.865333795499236*^9}, {
   3.8654018422363*^9, 3.865401973634267*^9}, 3.865403726176846*^9, {
   3.865403772190055*^9, 3.865403780768989*^9}, {3.865405907706175*^9, 
   3.865405910297649*^9}, {3.865413626769342*^9, 3.865413638735016*^9}, {
   3.86541368522045*^9, 3.8654137027829638`*^9}, {3.865413743217526*^9, 
   3.8654137855373363`*^9}, {3.865413818105382*^9, 3.865413823127472*^9}, {
   3.865413945940144*^9, 3.865413947329198*^9}, {3.865414035373197*^9, 
   3.865414036877941*^9}, {3.865414458050297*^9, 3.8654144684701757`*^9}, 
   3.8654145622461023`*^9, {3.8654146542833977`*^9, 3.8654146568708973`*^9}, {
   3.865414694810261*^9, 3.865414750160939*^9}, {3.8654147837880383`*^9, 
   3.865414786991346*^9}, {3.8654149551324*^9, 3.865414989510841*^9}, {
   3.865415029398922*^9, 3.86541505100115*^9}, {3.8654151305686417`*^9, 
   3.865415151231806*^9}, {3.8654152492940283`*^9, 3.865415290098701*^9}},
 Background->GrayLevel[0.85],
 CellLabel->"In[8]:=",ExpressionUUID->"ad27be27-9f6b-48b8-b36c-d6cbdc1f5994"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"R1sth", "[", "s", "]"}], "[", "mpi", "]"}], "]"}], ",", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"R1sth", "[", "s", "]"}], "[", "mpi", "]"}], "]"}], ",", 
     RowBox[{"Re", "[", 
      RowBox[{
       RowBox[{"R2sth", "[", "s", "]"}], "[", 
       RowBox[{"mpi", ",", "mK"}], "]"}], "]"}], ",", 
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"R2sth", "[", "s", "]"}], "[", 
       RowBox[{"mpi", ",", "mK"}], "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", 
     RowBox[{"-", "0.2"}], ",", "0.8"}], "}"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<s [\!\(\*SuperscriptBox[\(GeV\), \(2\)]\)]\>\"", ",", 
      "\"\<R(s,\!\(\*SubscriptBox[\(s\), \(th\)]\))\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "Blue", ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "->", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<Re\>\"", ",", "\"\<Im\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8653331461458797`*^9, 3.86533317781616*^9}, {
  3.865333755728911*^9, 3.865333769027062*^9}, {3.865361753867765*^9, 
  3.865361772590144*^9}, {3.865403419803701*^9, 3.8654035055211763`*^9}, {
  3.8654035364394703`*^9, 3.865403588089415*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"0b212cee-0780-434b-a6e2-1761a7025e90"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJwVlnk01I33xxEREZUW8qBIyfagUpZ3QkVPiKJdiRYl60NEC0mPNstPhdKQ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         "]]},
       Annotation[#, "Charting`Private`Tag$4660#1"]& ], 
      TagBox[
       {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
        LineBox[CompressedData["
1:eJxFzAc0FQzYB3CJIiopSupF6bUaSFEuTxklmlayKb0hmYWsInrTsKKMhMQt
Mq89HmTvkVdm5h24FyWz8vnO+b7rOec5z/md//88Ipb22lasLCwsX1f3f+/c
zmq7yMg6ZPm/cXs29OFZ0JqXWH6P+fiveYV21PSm45o5iuMvHj23ZkFzryNN
C7VMnyLKzbAYrDlQ4Z3LLf4aptVUM+32mlQy3SXgXrGxvZzprcNqmvbJpUyX
3Fj8EaVcwPReHxE9GVkS0y979Y+JOX9i+nrR9Py6nASmD4aPaN8wC2GaMak1
fNjBEf7fPQcVya3vXzNdk2rbTlJLYtr7v6rEfvs1H2cRdt0QveZEnS+CBjNr
frBEsFp+k8y0gsaWhdPzRJD3etlY+NCHQBzJ2NvyIQU46bSArJ0eBLPNXNPz
X1KYfX55qwphllSmHwUK/OOknwqbLS8G7mS/TzCX8c3gW/8JSiurUtVm3Qi7
fHRUjY3TmH21zR4kl8cZTJfr1Du9il6zcpSATGF6BkS0GR1dv96JIC+W/2ml
ay2XPP0zKVA8k2meu/aRcXWZEO5/6pmU1W3C86LSq5/71/JNrFv4yTOZYHTc
+0S2gi1hfVBqqNTuLGY+R6Q9zbVZc2/fde9GrmymDfZnE6aEsiFgivVdCdmc
8MWadXmb3FrePBfnetV4zZpK08fuO6y5xg9mYx6tuYxnwGE4dc1KVw8dYS9f
c+EbT7pYZzbwzd3Vu92kQTg+2pCiScsG/+Lc01l1ioRsSUEbu9/ZwPF49sBy
ZDJKO9qIB28jQdQj230vRrIxNa+AnHWABI8uEe8IexegxB+O950nSHBINuSg
DWcpJqkZXF+4QIJmMydS8GIZ7n+aLCJoSQIr4+4LO/IqMK5t7pvSPRKciquP
CtSqxD27zsSaB5KAwjg+O4VVGGkabuwXSwKiir+D0e4a5H8/ujspiwR6nXJn
xM1qMXTiaHdtNQlOVMWcCw+pw2du7XpbpkjgIey6rqq2ATlRZIfM+hzYsav7
GH9bIwawO7br7MyBHodHupbNTegTuvVSJOSAq1F8Bl9qCzqlntcQDc6B2BZO
/+RHbRhru6lr/n0OxKBUp9V0G9ZJ1lo1FOWA38+oqB6DdhT+oOrnRMmBsh31
8dXCHdj8/mRpmXIuxA7WyQSHfMGlGwvnX+rmwqS8lrAQ9QseEM3t/ccmF34n
U8uIhE70TJBZ3BKRC849lZ48g50o+VZczoSeC10qhE1PeLtQ35RcIb0+Dw54
zj/XM+rCh3sTr7AJ5IHTxe3lhQld+DVayD5FLQ8qS519Aw59xYDX/B8Xo/NA
OYxj1E2uG4dD2IQjNPPhzJe56zd5enHLlYo0a/N8cBEeu9J2thdP8DxQUrqX
D0laV9ptvHsx+MWy4Wh8PtwSP5B6itaLyk+/h8su5oO9RSo7d24fRj0a5GpJ
LoD+C/QsAekBrFaNjUooKYDknIOYZTyAM6zGEvc6CuAy35YJ/HcANR52ndm7
UgBW/JIDKt8GcM6r+aGtfiG8a086qhjwDXVci+c3shcBexyrOr/ZIN6X5DK8
u7sIRjpUJs47DmJc/7Xi4SNF8Ha/16y23yAyVOcflBgWAYgHprcmDeK/PLKb
nDOKgI9InPswMYjFH5L3DBgVw/vhoUYPuyEcNp7z1nIshuUaImGD1xBy8qgP
5QcUQ6bIrXTbZ0Oof2/4fVhmMVg5OTPqPg7hjMreI+c2loC5utS5kbEh/Lsv
9DQpqwS4nibxLusN4/mgoXcitSWQt6El1uX6MDqrSG8I6i+Bcs/0bW0Ow1hG
bKq35igFlaxQTbmnw2h0l0NXyLQUdB1rJtNKhzF4i/fNQE6EurML9VXCI+gV
R1KXli6D7042oikdIzjIaydy+GQZdCU5Rrn0j6Ca/4HfUmplEEnWUz1EGUFu
mwiSmEEZyMirUW4vjWDMUbf9Qg/KwGr2m6Wk8CgWVyuu29JaBp9n/uh8vjWK
S5MVxRP25fBTjzPUdWoUTc08XtPcy+GDrIDd3flRrGg76kLxK4dSv3DRf1ZG
MTA3UWrkVTlM2/m9+XvrGAo8CIjqwXK4dTWofdfhMVTYrulWt7UCnhV0/Riy
HkPXE21Hk9Mr4P3BwyrZ3WMoSy1z9SqsAO1M0zzG4BgyIjKKdKoqIMI/0VmI
OoY3ZoNUWXorgET7T9Ribgy10y/qXNvwGdgKFHhu8ZLx4IFGJy6Tz3B5/4L6
aw0yDvHUZNpvqoSTK92LfGlkjMHcn+p8lVCnH//3ARIZDe4kndgjXAnVBgyZ
g4VkbG7wL689VglaXwvE9lWTsThArU3EohK6SJOm6f1kjPhVPt2RVwnnB3V6
jbkoqEUtPqJgVQXE+osWNhYU/C9dKVbPvgrCBN7uVLxJQUvXUm5n9yo4SQrX
2GBLwfsbymifnldBZPnd089cKPhR9PO7/blVsDe7L+rqYwpusqjbuXVjNcwI
z7LMplCwtrtzZYxYDb5iajM+MxTUjde/sz67Guw6ktUyf1Jw8FZXn3BJNbQm
2u0bWKTgwvzXAqO2avhBkI+SZKWiOH+fc9tiNYTxDqoE8VLxsfYwpVizBmR9
bAKey1LxTAOjJWyyBohXBDSf2lNRoiUp6cl8DbD2ZEc8caYid4eplw9rLRjv
WXnl50rFjp5mSdtdtVB/auCLjQ8VzcfT/FXUaqH1T9PihiAqenDaK85E14LS
TdUWj09UzDg7lXRRqw52zbvl+1GoKFg55cX5sR5EGtzV1a7Q8NdpB+VGUj3c
b35sclmXhn04/ecF1sNN0eDEa1dpGFs047Ojsx6aD1u2XDeh4b7sHw+FWBpA
7YkE+1VrGoonzPsf02+AhipzleIHNDz+YOW5BWsj9P0yFo3+RENtwtbYAsMm
oGu03jZjGUe2DuEnn280wWnVH2eJrOOYYy3r0nSnCThuLZtPsY3jrld6mkO+
TaA3Tdd14xzHgZnoOY6UJhj25vK6yzuONsnilwyWmyB+zPTJX6Lj+JBXhWU+
uhko9GstCmfGMYPqYinX3wKKW3I4p/zHsaCoJIef2gKRbGFv/jwex4oXGzgX
v7eAu++heO7A1X+7G7tM2Vqh3/Pzn/0vxtGzzMR7/+5WcNvFqX4qYhzfcj9s
SFVvhQSprofSSeNITqyxwphWCHUh6S5XjqNLp27UqGYbXH4+6BD0ZxwTL4fq
7Qhuh5URDd8Ckwn05/p2bqi5A14esZAVT5tAnSvb1YvEO2Gd0ty1gcUJlMu0
Cb1v+x9Ipb0kZ8pPImvMB/KZui4wv1tyuNlpEn2r550zhLvBOpKxTSZpEvm4
rHVWzHtgu4QUx762SQzvKT9hVNwLYqb1NjuWJ1G8UskphqUfSpLKjXz/oqMd
vXbkvvIAaNaeTpBXpmNsvKLxzVffgO4EzSkmdJzJuxUWfXsQ+Oy2iUa40THw
hpjnJsEhMNuR+5d9GB0Pxc5vniwZAnqOSV7wRzoSXS8RYkyGgfuQoXwc0jGK
X5DRvmkEWIrmRru/0DFcZUHDM3UEgm3Y8rQodNwod04s1WgUGJtLNL4v0lG7
SiTh48YxMPH4eJWTi4FJI1zVgsQxMFuCr78FGOhYY223XZ8MPovrU05KMFBd
obvEa4EM5cUdNW+OM/C7RuvH3FcUuPzw6AV2VQbyCSkK3lOjgpwOm3TJJQaq
+ObJEceoIK07mz9vyMC/5IWWXKlUePFo3RNxIwYuTQTg2QkqeLgXX7i26kw9
fU3KNBUsHLVyClctLPHT7O9fVLC/p/jb05iBf1pknyby0iCtodF5xYSBhXvT
huKABqeCYvl/mTMwop0v2UGFBieCR/ykLBjo9Njr9il1GojMXCYbrlpi5vz8
N00aaGZmBxas+nXlBLeQPg2ih1i071ky8J6thMKb2zQwPPK9n36dgdrCIb9v
29NAq9L17Z4bDDzcuVBBcKIBu4O5vtaqx5RrL/S50sDCxzqRuGpd3n+uC/rR
wF0Tyy2tGChd0yw+4U8DoTsVh0NWzeV5nFH4Lw34rdRDcNUVY+zuhi9oYMnd
fXzPTQbGRtkpS4bQ4MbXaXfNVd+/1Ll+KYwG29MjstxWrc+mVFcXQQOV3c2D
SauWKUh8ERlJA4mEKLbOVf8PnqyIrw==
         "]]},
       Annotation[#, "Charting`Private`Tag$4660#2"]& ], 
      TagBox[
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVVWk4lAsDFdd1v1JUlCjUjWghckXJkdCQrNGOVi0jSyJERa6bJBKSiquY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         "]]},
       Annotation[#, "Charting`Private`Tag$4660#3"]& ], 
      TagBox[
       {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxN1Hk0leseB3ApV5NGGo7caIWkcNCMXyFslDFNh8pQmRI5xCGVaKBuCrE5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         "]]},
       Annotation[#, "Charting`Private`Tag$4660#4"]& ]}, {}}, InsetBox[
     TemplateBox[{"\"Re\"", "\"Im\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.01, 0.01}], ImageScaled[{0, 0}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->0.8,
   Axes->{True, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
      "\"R(s,\\!\\(\\*SubscriptBox[\\(s\\), \\(th\\)]\\))\"", 
       TraditionalForm], None}, {
      FormBox[
      "\"s [\\!\\(\\*SuperscriptBox[\\(GeV\\), \\(2\\)]\\)]\"", 
       TraditionalForm], None}},
   FrameStyle->Directive[13],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{-0.2, 0.8}, {-0.9500527467653842, 1.1082293792299909`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJwVlnk01I33xxEREZUW8qBIyfagUpZ3QkVPiKJdiRYl60NEC0mPNstPhdKQ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           "]]}, "Charting`Private`Tag$4660#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]], 
          Line[CompressedData["
1:eJxFzAc0FQzYB3CJIiopSupF6bUaSFEuTxklmlayKb0hmYWsInrTsKKMhMQt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           "]]}, 
         "Charting`Private`Tag$4660#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwVVWk4lAsDFdd1v1JUlCjUjWghckXJkdCQrNGOVi0jSyJERa6bJBKSiquY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           "]]}, "Charting`Private`Tag$4660#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJxN1Hk0leseB3ApV5NGGo7caIWkcNCMXyFslDFNh8pQmRI5xCGVaKBuCrE5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           "]]}, "Charting`Private`Tag$4660#4"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> 0.8, Axes -> {True, False}, 
      AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
      Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{"R(s,\!\(\*SubscriptBox[\(s\), \(th\)]\))", None}, {
        "s [\!\(\*SuperscriptBox[\(GeV\), \(2\)]\)]", None}}, FrameStyle -> 
      Directive[13], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{-0.2, 0.8}, {-0.9500527467653842, 1.1082293792299909`}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1], 
         Dashing[{Small, Small}]]}, {"Re", "Im"}, LegendMarkers -> None, 
       LabelStyle -> {}, LegendLayout -> "Column"]], {Left, Bottom}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.86540355102767*^9, {3.865403582079946*^9, 3.8654035886489677`*^9}, 
   3.865403727300103*^9, 3.865403897408121*^9, 3.865404160797152*^9, 
   3.865405872949792*^9, 3.8654066072319613`*^9, 3.8654135389007397`*^9, 
   3.865414788359128*^9, {3.8654152381204567`*^9, 3.865415252205312*^9}, 
   3.865415291178926*^9, 3.865416266484872*^9, 3.865416388176591*^9, 
   3.865664564724701*^9, 3.865929419691848*^9, 3.888549562378545*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"388ad94c-5541-4a81-85c6-20790c53318a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conformal mapping variables", "Section",
 CellChangeTimes->{{3.808112396259184*^9, 3.808112400225453*^9}, {
  3.865329232954241*^9, 3.8653292427309637`*^9}, {3.865329636781148*^9, 
  3.865329651706962*^9}, {3.865329705888852*^9, 
  3.8653297170130463`*^9}},ExpressionUUID->"0146b4e3-84a2-4eb7-9c6b-\
dbd8179867e6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]1", "[", 
      RowBox[{"s0_", ",", "sE_"}], "]"}], "[", "s_", "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"s", "-", "s0"}], "]"}], "-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"sE", "-", "s0"}], "]"}]}], 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"s", "-", "s0"}], "]"}], "+", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"sE", "-", "s0"}], "]"}]}]]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]2", "[", 
      RowBox[{"s0_", ",", "sE_"}], "]"}], "[", "s_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SqrtBox["s"], "-", 
        SqrtBox["sE"]}], 
       RowBox[{
        SqrtBox["s"], "+", 
        SqrtBox["sE"]}]]}], 
     FractionBox[
      RowBox[{
       RowBox[{
        SqrtBox["s"], 
        SqrtBox["sE"]}], "+", "s0"}], 
      RowBox[{
       RowBox[{
        SqrtBox["s"], 
        SqrtBox["sE"]}], "-", "s0"}]]}]}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.865330059426373*^9, 3.865330063393958*^9}, {
   3.865332540075428*^9, 3.8653325444406347`*^9}, 3.8653327403819237`*^9},
 Background->GrayLevel[0.85],
 CellLabel->"In[14]:=",ExpressionUUID->"b7762ae1-7979-4536-b210-ad82643f4ea2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"\[Pi]\[Pi]", "->", 
     RowBox[{"\[Pi]\[Pi]", ":", " ", "I"}]}], "=", "0"}], ",", " ", 
   RowBox[{"J", "=", "0"}]}], 
  TraditionalForm]],ExpressionUUID->"c4e8d340-a8a6-4b30-b5f3-7c157dbb8423"]], \
"Section",
 CellChangeTimes->{{3.808112396259184*^9, 3.808112400225453*^9}, {
  3.865329232954241*^9, 3.8653292427309637`*^9}, {3.865329636781148*^9, 
  3.865329651706962*^9}},ExpressionUUID->"97b6f829-1f32-41d6-a8c9-\
4bcdc4132338"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TdispIA", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "[", "s_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sth", ",", "sAdler", ",", "s0", ",", "smax", ",", "sE"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"sAdler", "=", 
        RowBox[{
         RowBox[{"mpi", "^", "2"}], "/", "2"}]}], ";", "\[IndentingNewLine]", 
       
       RowBox[{"s0", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sth", "=", 
        RowBox[{"4", 
         RowBox[{"mpi", "^", "2"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"smax", "=", 
        RowBox[{"0.7", "^", "2"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sE", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["sth"], "+", 
           FractionBox[
            RowBox[{
             SqrtBox["smax"], "-", 
             SqrtBox["sth"]}], "2"]}], ")"}], "2"]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["gAdler", 
            RowBox[{"s", "-", "sAdler"}]], 
           FractionBox[
            RowBox[{"s", "-", "sth"}], 
            RowBox[{"sAdler", "-", "sth"}]]}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"CC", "[", "0", "]"}], "+", 
            RowBox[{
             RowBox[{"CC", "[", "1", "]"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]1", "[", 
               RowBox[{"s0", ",", "sE"}], "]"}], "[", "s", "]"}]}]}], 
           RowBox[{"(*", 
            RowBox[{"+", ".."}], "*)"}], ")"}], "+", 
          RowBox[{
           RowBox[{"R1sth", "[", "s", "]"}], "[", "mpi", "]"}]}], ")"}], "^", 
        
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fit", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gAdler", "\[Rule]", "0.4330938127602102`"}], ",", 
     RowBox[{
      RowBox[{"CC", "[", "0", "]"}], "\[Rule]", "4.858797269200328`"}], ",", 
     RowBox[{
      RowBox[{"CC", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fitLattice", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gAdler", "\[Rule]", "0.5575575700335091`"}], ",", 
     RowBox[{
      RowBox[{"CC", "[", "0", "]"}], "\[Rule]", "1.370747270166642`"}], ",", 
     RowBox[{
      RowBox[{"CC", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.865329722327609*^9, 3.8653297330485773`*^9}, {
   3.8653297982311277`*^9, 3.8653298959703074`*^9}, {3.865329964489856*^9, 
   3.865330119603528*^9}, {3.865330166845282*^9, 3.8653302065396442`*^9}, {
   3.865330300273897*^9, 3.8653303478402023`*^9}, {3.865330673545607*^9, 
   3.8653306775588713`*^9}, {3.865330823286804*^9, 3.86533084089207*^9}, {
   3.86533148245889*^9, 3.865331483905089*^9}, {3.8653326946492777`*^9, 
   3.865332696950513*^9}, 3.8653327502183332`*^9, {3.865333348690659*^9, 
   3.865333352408976*^9}, {3.865404943937952*^9, 3.865404944968932*^9}, {
   3.888549644827621*^9, 3.888549649107442*^9}},
 Background->GrayLevel[0.85],
 CellLabel->"In[26]:=",ExpressionUUID->"191ee980-8144-456b-af39-86a27c0de399"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fig", "[", 
   RowBox[{"0", ",", "0"}], "]"}], "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"e", "^", "2"}], ",", 
       RowBox[{"TdispIA", "[", 
        RowBox[{"0", ",", "0"}], "]"}]}], "]"}], "/.", 
     RowBox[{"fit", "[", 
      RowBox[{"0", ",", "0"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"e", ",", 
      RowBox[{"2", "mpi"}], ",", "1.1"}], "}"}], ",", 
    RowBox[{"PlotPoints", "\[Rule]", "100"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Thick"}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SqrtBox[\(s\)]\) [GeV]\>\"", ",", 
       "\"\<\[Delta] [deg.]\>\""}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<\!\(\*SqrtBox[SubscriptBox[\(s\), \(p\)]]\)=\>\"", ",", 
   RowBox[{
    SqrtBox["s"], "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "I", " ", 
         RowBox[{"(", 
          RowBox[{"I", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", 
                RowBox[{"mpi", "^", "2"}]}], "-", "s"}], ")"}], "/", "s"}], 
            "]"}]}], ")"}], 
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"TdispIA", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "[", "s", "]"}], "/.", 
           RowBox[{"fit", "[", 
            RowBox[{"0", ",", "0"}], "]"}]}], "]"}]}]}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"0.3", "-", 
           RowBox[{"0.2", " ", "I"}]}], ")"}], "2"]}], "}"}]}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.865331488169571*^9, 3.8653314897933273`*^9}, {
  3.865335524318798*^9, 3.8653355277782707`*^9}, {3.865361642761681*^9, 
  3.865361670583604*^9}, {3.865404360958434*^9, 3.8654043611576767`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"c482f1ff-c16d-4107-bf99-a64276e8c7ac"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwVjXs41IkexsnWOiKWxIhkQyp2a0Zslv1+3ZNcZuYnbYlc4symxETFWTLb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       "]]},
     Annotation[#, "Charting`Private`Tag$6447#1"]& ]}, {}},
  AspectRatio->0.8,
  Axes->{True, False},
  AxesLabel->{None, None},
  AxesOrigin->{0.27914122000000063`, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"\[Delta] [deg.]\"", TraditionalForm], None}, {
     FormBox["\"\\!\\(\\*SqrtBox[\\(s\\)]\\) [GeV]\"", TraditionalForm], 
     None}},
  FrameStyle->Directive[13],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.27914122, 1.1}, {0., 82.43159110380574}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8653308357843933`*^9, 3.865330842188013*^9}, {
   3.8653314905061197`*^9, 3.865331500707068*^9}, 3.8653318215519*^9, 
   3.865332267412681*^9, 3.86533335615666*^9, 3.86533552803928*^9, {
   3.8653616436384363`*^9, 3.865361671057001*^9}, 3.865403901372305*^9, 
   3.8654041646579847`*^9, 3.865404228080859*^9, 3.8654043616676197`*^9, 
   3.8654049463907843`*^9, 3.865405877060787*^9, 3.865406610069264*^9, 
   3.865414793163138*^9, 3.8654151995418253`*^9, 3.865416271885754*^9, 
   3.865416390924706*^9, 3.865664573790563*^9, 3.865929423042769*^9, 
   3.888549569520776*^9, 3.888549654010751*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"3b2ad3fe-65e6-43e8-8d34-4da88dd3f984"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SqrtBox[SubscriptBox[\\(s\\), \\(p\\)]]\\)=\"\>", 
    "\[InvisibleSpace]", "0.46546659464945944`"}], "\[VeryThinSpace]", "-", 
   RowBox[{"0.2377187382092054`", " ", "\[ImaginaryI]"}]}],
  SequenceForm["\!\(\*SqrtBox[SubscriptBox[\(s\), \(p\)]]\)=", 
   Complex[0.46546659464945944`, -0.2377187382092054]],
  Editable->False]], "Print",
 CellChangeTimes->{3.865404361673753*^9, 3.8654049463971024`*^9, 
  3.8654058770661287`*^9, 3.865406610074745*^9, 3.8654147931686974`*^9, 
  3.86541519954677*^9, 3.865416271891686*^9, 3.865416390930126*^9, 
  3.86566457379825*^9, 3.865929423048456*^9, 3.8885495695263643`*^9, 
  3.8885496540168056`*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"93eb4676-a15f-4219-bd67-bca2cd17a07e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mpi", "=", "0.239"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pcot", "[", "s_", "]"}], ":=", 
    RowBox[{
     FractionBox[
      SqrtBox["s"], "2"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"TdispIA", "[", 
          RowBox[{"0", ",", "0"}], "]"}], "[", "s", "]"}]], "+", 
       RowBox[{"I", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"4", 
            RowBox[{"mpi", "^", "2"}]}], "s"]}]]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"figLattice", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"pcot", "[", 
       RowBox[{"4", 
        RowBox[{"(", 
         RowBox[{"p2", "+", 
          RowBox[{"mpi", "^", "2"}]}], ")"}]}], "]"}], "/.", 
      RowBox[{"fitLattice", "[", 
       RowBox[{"0", ",", "0"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"p2", ",", 
       RowBox[{"-", "0.01"}], ",", "0.12"}], "}"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "100"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Thick"}], "}"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[\(p\), \(2\)]\) \
[\!\(\*SuperscriptBox[\(GeV\), \(2\)]\)]\>\"", ",", 
        "\"\<p cot\[Delta] [GeV]\>\""}], "}"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<\!\(\*SqrtBox[SubscriptBox[\(s\), \(p\)]]\)=\>\"", ",", 
   RowBox[{
    SqrtBox["s"], "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "I", " ", 
         RowBox[{"(", 
          RowBox[{"I", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", 
                RowBox[{"mpi", "^", "2"}]}], "-", "s"}], ")"}], "/", "s"}], 
            "]"}]}], ")"}], 
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"TdispIA", "[", 
             RowBox[{"0", ",", "0"}], "]"}], "[", "s", "]"}], "/.", 
           RowBox[{"fitLattice", "[", 
            RowBox[{"0", ",", "0"}], "]"}]}], "]"}]}]}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"0.3", "-", 
           RowBox[{"0.2", " ", "I"}]}], ")"}], "2"]}], "}"}]}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mpi", "=", "0.13957061"}], ";"}]}], "Input",
 CellChangeTimes->{{3.865331488169571*^9, 3.8653314897933273`*^9}, {
   3.865335524318798*^9, 3.8653355277782707`*^9}, {3.865361642761681*^9, 
   3.865361670583604*^9}, {3.865404360958434*^9, 3.8654043611576767`*^9}, 
   3.8654047467720137`*^9, {3.865404777588498*^9, 3.8654048697078543`*^9}, {
   3.865404942350348*^9, 3.865404965718161*^9}, {3.865405004480967*^9, 
   3.8654050402544937`*^9}, {3.865405121424913*^9, 3.865405166988796*^9}, {
   3.865406194518601*^9, 3.865406201353724*^9}, {3.865416121969097*^9, 
   3.865416149479047*^9}, {3.86541624142387*^9, 3.865416246678112*^9}, 
   3.888549661070814*^9},
 Background->GrayLevel[0.85],
 CellLabel->"In[31]:=",ExpressionUUID->"5c2c0b14-a641-42df-9324-637a29f3cf99"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwV1Hs4FIgCBXBiKumpOzcstbvcsbc2jx7cttaRRyVjS82wRNejtk8eS4b1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       "]]},
     Annotation[#, "Charting`Private`Tag$6910#1"]& ]}, {}},
  AspectRatio->0.8,
  Axes->{True, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"p cot\[Delta] [GeV]\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*SuperscriptBox[\\(p\\), \\(2\\)]\\) \
[\\!\\(\\*SuperscriptBox[\\(GeV\\), \\(2\\)]\\)]\"", TraditionalForm], None}},
  
  FrameStyle->Directive[13],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{
    UpTo[600], 
    UpTo[289]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.01, 0.12}, {0., 0.42148985474566564`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.865405153809697*^9, 3.865405168215899*^9}, 
   3.86540587832024*^9, 3.865406201805849*^9, 3.865406611263885*^9, 
   3.8654147973216343`*^9, {3.865416159872916*^9, 3.8654161798217*^9}, {
   3.865416243574501*^9, 3.865416272762323*^9}, 3.865416391919146*^9, 
   3.865664583298023*^9, 3.865929424357295*^9, 3.8885495712682343`*^9, 
   3.888549662004909*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"a0b54de8-8ed8-4cd1-93a1-8837092a6478"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SqrtBox[SubscriptBox[\\(s\\), \\(p\\)]]\\)=\"\>", 
    "\[InvisibleSpace]", "0.559790945123578`"}], "\[VeryThinSpace]", "-", 
   RowBox[{"0.16904255279319413`", " ", "\[ImaginaryI]"}]}],
  SequenceForm["\!\(\*SqrtBox[SubscriptBox[\(s\), \(p\)]]\)=", 
   Complex[0.559790945123578, -0.16904255279319413`]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.865404875660057*^9, 3.865404947309841*^9, {3.8654051450865097`*^9, 
   3.865405168231927*^9}, 3.865405878334641*^9, 3.865406201814575*^9, 
   3.865406611271419*^9, 3.865414797329164*^9, {3.865416159880862*^9, 
   3.865416179828331*^9}, {3.865416243581195*^9, 3.865416272768403*^9}, 
   3.865416391926434*^9, 3.86566458330521*^9, 3.865929424363873*^9, 
   3.888549571275329*^9, 3.888549662012114*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"a82e21ed-f301-4e49-94b7-e46e7851c015"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"\[Pi]\[Pi]", "->", 
     RowBox[{"\[Pi]\[Pi]", ":", " ", "I"}]}], "=", "2"}], ",", " ", 
   RowBox[{"J", "=", "0"}]}], 
  TraditionalForm]],ExpressionUUID->"52a7566d-0c5f-4d13-85d5-4552fbb569c7"]], \
"Section",
 CellChangeTimes->{{3.808112396259184*^9, 3.808112400225453*^9}, {
  3.865329232954241*^9, 3.8653292427309637`*^9}, {3.865329636781148*^9, 
  3.865329651706962*^9}, {3.865330852612391*^9, 
  3.8653308526125307`*^9}},ExpressionUUID->"a0fb0a07-0982-4b58-a0ec-\
b4fefc55d7bf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TdispIA", "[", 
      RowBox[{"2", ",", "0"}], "]"}], "[", "s_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sth", ",", "sAdler", ",", "s0", ",", "smax", ",", "sE"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"sAdler", "=", 
        RowBox[{"2", 
         RowBox[{"mpi", "^", "2"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"s0", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sth", "=", 
        RowBox[{"4", 
         RowBox[{"mpi", "^", "2"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"smax", "=", 
        RowBox[{"1.0", "^", "2"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sE", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["sth"], "+", 
           FractionBox[
            RowBox[{
             SqrtBox["smax"], "-", 
             SqrtBox["sth"]}], "2"]}], ")"}], "2"]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["gAdler", 
            RowBox[{"s", "-", "sAdler"}]], 
           FractionBox[
            RowBox[{"s", "-", "sth"}], 
            RowBox[{"sAdler", "-", "sth"}]]}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"CC", "[", "0", "]"}], "+", 
            RowBox[{
             RowBox[{"CC", "[", "1", "]"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]1", "[", 
               RowBox[{"s0", ",", "sE"}], "]"}], "[", "s", "]"}]}]}], 
           RowBox[{"(*", 
            RowBox[{"+", ".."}], "*)"}], ")"}], "+", 
          RowBox[{
           RowBox[{"R1sth", "[", "s", "]"}], "[", "mpi", "]"}]}], ")"}], "^", 
        
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fit", "[", 
    RowBox[{"2", ",", "0"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gAdler", "\[Rule]", 
      RowBox[{"-", "0.839613523340335`"}]}], ",", 
     RowBox[{
      RowBox[{"CC", "[", "0", "]"}], "\[Rule]", 
      RowBox[{"-", "23.977764343021278`"}]}], ",", 
     RowBox[{
      RowBox[{"CC", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.865329722327609*^9, 3.8653297330485773`*^9}, {
   3.8653297982311277`*^9, 3.8653298959703074`*^9}, {3.865329964489856*^9, 
   3.865330119603528*^9}, {3.865330166845282*^9, 3.8653302065396442`*^9}, {
   3.865330300273897*^9, 3.8653303478402023`*^9}, {3.865330673545607*^9, 
   3.8653306775588713`*^9}, {3.865330823286804*^9, 3.86533084089207*^9}, {
   3.865331374301503*^9, 3.8653314355947638`*^9}, {3.865331477274127*^9, 
   3.8653314787850733`*^9}, {3.865332702836134*^9, 3.865332704984845*^9}, 
   3.865332754353859*^9, 3.8653333695787163`*^9},
 Background->GrayLevel[0.85],
 CellLabel->"In[36]:=",ExpressionUUID->"fc257d1e-4fd5-4dd1-8ce7-4448f1f7a70d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fig", "[", 
   RowBox[{"2", ",", "0"}], "]"}], "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{
         RowBox[{"e", "^", "2"}], ",", 
         RowBox[{"TdispIA", "[", 
          RowBox[{"2", ",", "0"}], "]"}]}], "]"}], "/.", 
       RowBox[{"fit", "[", 
        RowBox[{"2", ",", "0"}], "]"}]}], ")"}], "-", "180"}], ",", 
    RowBox[{"{", 
     RowBox[{"e", ",", 
      RowBox[{"2", "mpi"}], ",", "1.1"}], "}"}], ",", 
    RowBox[{"PlotPoints", "\[Rule]", "100"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Thick"}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SqrtBox[\(s\)]\) [GeV]\>\"", ",", 
       "\"\<\[Delta] [deg.]\>\""}], "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8653314403210163`*^9, 3.865331473106472*^9}, {
  3.86533153711985*^9, 3.8653315754656067`*^9}, {3.8653355305786552`*^9, 
  3.865335533345292*^9}, {3.8653616478247023`*^9, 3.865361653726103*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"e026e5fe-df73-4d00-bab0-0a93016de720"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwVyX08Ewgcx/E5RxdKFJnm+SFp3MzmYT38Fup0kSkuV3kd6cGuB+KSV+40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       "]]},
     Annotation[#, "Charting`Private`Tag$7174#1"]& ]}, {}},
  AspectRatio->0.8,
  Axes->{True, False},
  AxesLabel->{None, None},
  AxesOrigin->{0.27914122829150345`, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"\[Delta] [deg.]\"", TraditionalForm], None}, {
     FormBox["\"\\!\\(\\*SqrtBox[\\(s\\)]\\) [GeV]\"", TraditionalForm], 
     None}},
  FrameStyle->Directive[13],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8653314417731733`*^9, 3.865331462562046*^9}, {
   3.86533153826337*^9, 3.865331575799507*^9}, 3.865331823649267*^9, 
   3.86533226941118*^9, 3.865333370993864*^9, 3.8653353675838013`*^9, 
   3.865335533639041*^9, {3.865361648790477*^9, 3.865361675919327*^9}, 
   3.865404380275632*^9, 3.865405191456538*^9, 3.865405881567741*^9, 
   3.865406616856374*^9, 3.865414800682189*^9, 3.865415204224018*^9, 
   3.865416181812683*^9, 3.865416274685903*^9, 3.8654163936629457`*^9, 
   3.865664589822116*^9, 3.88854968048101*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"e593c5f7-53de-44ff-b780-ccd3afc1fff4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"\[Pi]\[Pi]", "->", 
     RowBox[{"\[Pi]\[Pi]", ":", " ", "I"}]}], "=", "1"}], ",", " ", 
   RowBox[{"J", "=", "1"}]}], 
  TraditionalForm]],ExpressionUUID->"ca94b417-587b-4d3e-a9e3-0f798dc88129"]], \
"Section",
 CellChangeTimes->{{3.808112396259184*^9, 3.808112400225453*^9}, {
  3.865329232954241*^9, 3.8653292427309637`*^9}, {3.865329636781148*^9, 
  3.865329651706962*^9}, {3.865330852612391*^9, 3.8653308526125307`*^9}, {
  3.865331603255168*^9, 
  3.865331604123046*^9}},ExpressionUUID->"c4aaaaa9-5da1-4826-814f-\
62fbd500b112"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TdispIA", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "[", "s_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sth", ",", "s0", ",", "smax", ",", "sE"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s0", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sth", "=", 
        RowBox[{"4", 
         RowBox[{"mpi", "^", "2"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"smax", "=", 
        RowBox[{"1.0", "^", "2"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sE", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["sth"], "+", 
           FractionBox[
            RowBox[{
             SqrtBox["smax"], "-", 
             SqrtBox["sth"]}], "2"]}], ")"}], "2"]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["a", 
           RowBox[{"s", "-", "sth"}]], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"CC", "[", "0", "]"}], "+", 
            RowBox[{
             RowBox[{"CC", "[", "1", "]"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]1", "[", 
               RowBox[{"s0", ",", "sE"}], "]"}], "[", "s", "]"}]}]}], 
           StyleBox[
            RowBox[{"(*", 
             RowBox[{"+", ".."}], "*)"}],
            FontWeight->"Plain"], ")"}], "+", 
          RowBox[{
           RowBox[{"R1sth", "[", "s", "]"}], "[", "mpi", "]"}]}], ")"}], "^", 
        
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fit1", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", "2.298840169831121`"}], ",", 
     RowBox[{
      RowBox[{"CC", "[", "0", "]"}], "\[Rule]", 
      RowBox[{"-", "5.421884813078074`"}]}], ",", 
     RowBox[{
      RowBox[{"CC", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fit2", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", "1.9184803556261336`"}], ",", 
     RowBox[{
      RowBox[{"CC", "[", "0", "]"}], "\[Rule]", 
      RowBox[{"-", "4.255524064979265`"}]}], ",", 
     RowBox[{
      RowBox[{"CC", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", "4.4371076431268435`"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.865329722327609*^9, 3.8653297330485773`*^9}, {
   3.8653297982311277`*^9, 3.8653298959703074`*^9}, {3.865329964489856*^9, 
   3.865330119603528*^9}, {3.865330166845282*^9, 3.8653302065396442`*^9}, {
   3.865330300273897*^9, 3.8653303478402023`*^9}, {3.865330673545607*^9, 
   3.8653306775588713`*^9}, {3.865330823286804*^9, 3.86533084089207*^9}, {
   3.865331374301503*^9, 3.8653314355947638`*^9}, {3.865331477274127*^9, 
   3.8653314787850733`*^9}, {3.865331650542045*^9, 3.865331682200099*^9}, {
   3.865331744809162*^9, 3.865331785713303*^9}, {3.8653319863441687`*^9, 
   3.865331992743372*^9}, {3.8653327089862947`*^9, 3.865332709890585*^9}, 
   3.865332757753168*^9, 3.865333376744504*^9},
 Background->GrayLevel[0.85],
 CellLabel->"In[39]:=",ExpressionUUID->"79b2dcc1-3650-4177-ac1e-1aece0559e56"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fig", "[", 
   RowBox[{"1", ",", "1"}], "]"}], "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"e", "^", "2"}], ",", 
       RowBox[{"TdispIA", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], "]"}], "/.", 
     RowBox[{"fit1", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"e", ",", 
      RowBox[{"2", "mpi"}], ",", "1.1"}], "}"}], ",", 
    RowBox[{"PlotPoints", "\[Rule]", "100"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Thick"}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SqrtBox[\(s\)]\) [GeV]\>\"", ",", 
       "\"\<\[Delta] [deg.]\>\""}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<\!\(\*SqrtBox[SubscriptBox[\(s\), \(p\)]]\)=\>\"", ",", 
   RowBox[{
    SqrtBox["s"], "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "I", " ", 
         RowBox[{"(", 
          RowBox[{"I", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", 
                RowBox[{"mpi", "^", "2"}]}], "-", "s"}], ")"}], "/", "s"}], 
            "]"}]}], ")"}], 
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"TdispIA", "[", 
             RowBox[{"1", ",", "1"}], "]"}], "[", "s", "]"}], "/.", 
           RowBox[{"fit1", "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], "]"}]}]}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"0.770", "-", 
           RowBox[{"0.07", " ", "I"}]}], ")"}], "2"]}], "}"}]}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.865331488169571*^9, 3.8653314897933273`*^9}, {
  3.8653318054086113`*^9, 3.865331809982068*^9}, {3.8653355391523314`*^9, 
  3.865335544504587*^9}, {3.865361680191197*^9, 3.865361682017366*^9}, {
  3.865404385899473*^9, 3.865404434671727*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"2e75830a-33ec-419b-88f3-fb4ce9425450"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwVxX081IcfAHCxxCo9IDHyuGaG8tDYRZ/PoaubKLqLyHL3neoy81QM8/zL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       "]]},
     Annotation[#, "Charting`Private`Tag$7660#1"]& ]}, {}},
  AspectRatio->0.8,
  Axes->{True, False},
  AxesLabel->{None, None},
  AxesOrigin->{0.27914122000000063`, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"\[Delta] [deg.]\"", TraditionalForm], None}, {
     FormBox["\"\\!\\(\\*SqrtBox[\\(s\\)]\\) [GeV]\"", TraditionalForm], 
     None}},
  FrameStyle->Directive[13],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.27914122, 1.1}, {0., 155.5778533999281}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.865331825763479*^9, 3.865332271521542*^9, 3.8653333784561996`*^9, {
   3.8653355448986073`*^9, 3.8653355482520742`*^9}, 3.865361682522695*^9, {
   3.865404384120882*^9, 3.865404434954137*^9}, 3.865405194452916*^9, 
   3.865405883959495*^9, 3.865406618867194*^9, 3.865414804046978*^9, 
   3.8654152074488993`*^9, 3.865416183844159*^9, 3.8654162765823097`*^9, 
   3.8654163956509333`*^9, 3.865664592084405*^9, 3.888549683058416*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"9fd80450-f4b0-4099-b805-c97a1963066c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SqrtBox[SubscriptBox[\\(s\\), \\(p\\)]]\\)=\"\>", 
    "\[InvisibleSpace]", "0.7580454225065342`"}], "\[VeryThinSpace]", "-", 
   RowBox[{"0.07339866074924331`", " ", "\[ImaginaryI]"}]}],
  SequenceForm["\!\(\*SqrtBox[SubscriptBox[\(s\), \(p\)]]\)=", 
   Complex[0.7580454225065342, -0.07339866074924331]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.865404396315885*^9, 3.8654044349588203`*^9}, 
   3.8654051944595423`*^9, 3.865405883963488*^9, 3.865406618870964*^9, 
   3.865414804050796*^9, 3.865415207453723*^9, 3.865416183849413*^9, 
   3.865416276586384*^9, 3.8654163956548967`*^9, 3.865664592088539*^9, 
   3.888549683062131*^9},
 CellLabel->
  "During evaluation of \
In[42]:=",ExpressionUUID->"5968ce0c-a8e6-4543-a078-8b5f3ff4eb1b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"\[Pi]\[Pi]", "->", 
     RowBox[{"\[Pi]\[Pi]", ":", " ", "I"}]}], "=", "0"}], ",", " ", 
   RowBox[{"J", "=", "2"}]}], 
  TraditionalForm]],ExpressionUUID->"480af610-3d9f-431c-8ed8-9f696bbb266a"]], \
"Section",
 CellChangeTimes->{{3.808112396259184*^9, 3.808112400225453*^9}, {
  3.865329232954241*^9, 3.8653292427309637`*^9}, {3.865329636781148*^9, 
  3.865329651706962*^9}, {3.865330852612391*^9, 3.8653308526125307`*^9}, {
  3.865331603255168*^9, 3.865331604123046*^9}, {3.865332007427918*^9, 
  3.86533201485509*^9}},ExpressionUUID->"e33ced39-d9cf-47a6-81c5-\
2adb62a07293"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TdispIA", "[", 
      RowBox[{"0", ",", "2"}], "]"}], "[", "s_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sth", ",", "s0", ",", "smax", ",", "sE"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s0", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"sth", "=", 
        RowBox[{"4", 
         RowBox[{"mpi", "^", "2"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"smax", "=", 
        RowBox[{"1.4", "^", "2"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sE", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["sth"], "+", 
           FractionBox[
            RowBox[{
             SqrtBox["smax"], "-", 
             SqrtBox["sth"]}], "2"]}], ")"}], "2"]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["a", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s", "-", "sth"}], ")"}], "^", "2"}]], "+", 
          FractionBox["b", 
           RowBox[{"(", 
            RowBox[{"s", "-", "sth"}], ")"}]], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"CC", "[", "0", "]"}], "+", 
            RowBox[{
             RowBox[{"CC", "[", "1", "]"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]1", "[", 
               RowBox[{"s0", ",", "sE"}], "]"}], "[", "s", "]"}]}]}], 
           StyleBox[
            RowBox[{"(*", 
             RowBox[{"+", ".."}], "*)"}],
            FontWeight->"Plain"], ")"}], "+", 
          RowBox[{
           RowBox[{"R1sth", "[", "s", "]"}], "[", "mpi", "]"}]}], ")"}], "^", 
        
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fit", "[", 
    RowBox[{"0", ",", "2"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", "0.03732932930819228`"}], ",", 
     RowBox[{"b", "\[Rule]", "10.01348050180418`"}], ",", 
     RowBox[{
      RowBox[{"CC", "[", "0", "]"}], "\[Rule]", 
      RowBox[{"-", "7.86992484527577`"}]}], ",", 
     RowBox[{
      RowBox[{"CC", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.865329722327609*^9, 3.8653297330485773`*^9}, {
   3.8653297982311277`*^9, 3.8653298959703074`*^9}, {3.865329964489856*^9, 
   3.865330119603528*^9}, {3.865330166845282*^9, 3.8653302065396442`*^9}, {
   3.865330300273897*^9, 3.8653303478402023`*^9}, {3.865330673545607*^9, 
   3.8653306775588713`*^9}, {3.865330823286804*^9, 3.86533084089207*^9}, {
   3.865331374301503*^9, 3.8653314355947638`*^9}, {3.865331477274127*^9, 
   3.8653314787850733`*^9}, {3.865331650542045*^9, 3.865331682200099*^9}, {
   3.865331744809162*^9, 3.865331785713303*^9}, {3.8653319863441687`*^9, 
   3.865331992743372*^9}, {3.86533207318196*^9, 3.8653321248103313`*^9}, {
   3.8653322255337257`*^9, 3.8653322492748003`*^9}, 3.8653323143101273`*^9, {
   3.865332718586075*^9, 3.865332719458209*^9}, 3.8653327618436003`*^9, 
   3.8653333830864487`*^9},
 Background->GrayLevel[0.85],
 CellLabel->"In[44]:=",ExpressionUUID->"73f7a9d5-4ad9-425f-a1b1-8fe314cb2b39"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fig", "[", 
   RowBox[{"0", ",", "2"}], "]"}], "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"e", "^", "2"}], ",", 
       RowBox[{"TdispIA", "[", 
        RowBox[{"0", ",", "2"}], "]"}]}], "]"}], "/.", 
     RowBox[{"fit", "[", 
      RowBox[{"0", ",", "2"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"e", ",", 
      RowBox[{"2", "mpi"}], ",", "1.4"}], "}"}], ",", 
    RowBox[{"PlotPoints", "\[Rule]", "100"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Thick"}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SqrtBox[\(s\)]\) [GeV]\>\"", ",", 
       "\"\<\[Delta] [deg.]\>\""}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<\!\(\*SqrtBox[SubscriptBox[\(s\), \(p\)]]\)=\>\"", ",", 
   RowBox[{
    SqrtBox["s"], "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "I", " ", 
         RowBox[{"(", 
          RowBox[{"I", " ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", 
                RowBox[{"mpi", "^", "2"}]}], "-", "s"}], ")"}], "/", "s"}], 
            "]"}]}], ")"}], 
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"TdispIA", "[", 
             RowBox[{"0", ",", "2"}], "]"}], "[", "s", "]"}], "/.", 
           RowBox[{"fit", "[", 
            RowBox[{"0", ",", "2"}], "]"}]}], "]"}]}]}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1.270", "-", 
           RowBox[{"0.09", " ", "I"}]}], ")"}], "2"]}], "}"}]}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.865331488169571*^9, 3.8653314897933273`*^9}, {
  3.8653318054086113`*^9, 3.865331809982068*^9}, {3.8653322837866697`*^9, 
  3.8653322949170647`*^9}, {3.8653355536909733`*^9, 3.865335557960739*^9}, {
  3.865361686981276*^9, 3.865361688905414*^9}, {3.865404459061895*^9, 
  3.865404478803135*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"3b66cffa-4e81-4418-91e5-a32b25faa5ff"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwVkmk8FAgfgBl3ZlVWll2SK6WILSHH/59+kiuGbVkyCg1GNSlrSDXSbmwq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       "]]},
     Annotation[#, "Charting`Private`Tag$8130#1"]& ]}, {}},
  AspectRatio->0.8,
  Axes->{True, False},
  AxesLabel->{None, None},
  AxesOrigin->{0.27914122000000063`, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"\[Delta] [deg.]\"", TraditionalForm], None}, {
     FormBox["\"\\!\\(\\*SqrtBox[\\(s\\)]\\) [GeV]\"", TraditionalForm], 
     None}},
  FrameStyle->Directive[13],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.27914122, 1.4}, {0., 138.48190407222575`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.865332275890328*^9, 3.865332295192705*^9}, 
   3.865332501073908*^9, 3.865333384606758*^9, 3.86533555840026*^9, 
   3.865361689507118*^9, {3.865404470030271*^9, 3.865404479672245*^9}, 
   3.865405196733973*^9, 3.865405886515901*^9, 3.865406621406859*^9, 
   3.865414805996544*^9, 3.865415212908925*^9, 3.865416186060608*^9, 
   3.865416279268428*^9, 3.86541639730558*^9, 3.865664594437995*^9, 
   3.8885496865133553`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"158b3e72-1935-48c0-91e5-b753dca19ef5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SqrtBox[SubscriptBox[\\(s\\), \\(p\\)]]\\)=\"\>", 
    "\[InvisibleSpace]", "1.2612077538738982`"}], "\[VeryThinSpace]", "-", 
   RowBox[{"0.09388941264758979`", " ", "\[ImaginaryI]"}]}],
  SequenceForm["\!\(\*SqrtBox[SubscriptBox[\(s\), \(p\)]]\)=", 
   Complex[1.2612077538738982`, -0.09388941264758979]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.865404470036525*^9, 3.865404479678832*^9}, 
   3.8654051967402153`*^9, 3.865405886522394*^9, 3.865406621412279*^9, 
   3.865414806003008*^9, 3.865415212915811*^9, 3.865416186067568*^9, 
   3.8654162792738*^9, 3.865416397310959*^9, 3.8656645944434032`*^9, 
   3.8885496865190973`*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"eb2d3477-6e0c-4dca-83b6-75ce89fc2cae"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"\[Pi]K", "->", 
     RowBox[{"\[Pi]K", ":", " ", "I"}]}], "=", 
    RowBox[{"1", "/", "2"}]}], ",", " ", 
   RowBox[{"J", "=", "0"}]}], 
  TraditionalForm]],ExpressionUUID->"3627a480-a524-482e-bcf8-aeb80b77bfdb"]], \
"Section",
 CellChangeTimes->{{3.808112396259184*^9, 3.808112400225453*^9}, {
  3.865329232954241*^9, 3.8653292427309637`*^9}, {3.865329636781148*^9, 
  3.865329651706962*^9}, {3.865330852612391*^9, 3.8653308526125307`*^9}, {
  3.865331603255168*^9, 3.865331604123046*^9}, {3.865332007427918*^9, 
  3.86533201485509*^9}, {3.865332523859023*^9, 3.865332529201541*^9}, {
  3.86533264084967*^9, 
  3.865332642314258*^9}},ExpressionUUID->"2beb475f-b8e0-44cc-a8a1-\
53a5d1a1123e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TdispIA", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "[", "s_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sth", ",", "sAdler", ",", "s0", ",", "smax", ",", "sE"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"sAdler", "=", 
        RowBox[{
         FractionBox["1", "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mK", "2"], "+", 
           SuperscriptBox["mpi", "2"], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["mK", "4"]}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["mK", "2"], " ", 
               SuperscriptBox["mpi", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["mpi", "4"]}]}]]}]}], ")"}]}]}], ";", 
       RowBox[{"s0", "=", 
        RowBox[{
         RowBox[{"mK", "^", "2"}], "-", 
         RowBox[{"mpi", "^", "2"}]}]}], ";", 
       RowBox[{"sth", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"mpi", "+", "mK"}], ")"}], "^", "2"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"smax", "=", 
        RowBox[{"1.0", "^", "2"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sE", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["sth"], "+", 
           FractionBox[
            RowBox[{
             SqrtBox["smax"], "-", 
             SqrtBox["sth"]}], "2"]}], ")"}], "2"]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["gAdler", 
            RowBox[{"s", "-", "sAdler"}]], 
           FractionBox[
            RowBox[{"s", "-", "sth"}], 
            RowBox[{"sAdler", "-", "sth"}]]}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"CC", "[", "0", "]"}], "+", 
            RowBox[{
             RowBox[{"CC", "[", "1", "]"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]2", "[", 
               RowBox[{"s0", ",", "sE"}], "]"}], "[", "s", "]"}]}]}], 
           RowBox[{"(*", 
            RowBox[{"+", ".."}], "*)"}], ")"}], "+", 
          RowBox[{
           RowBox[{"R2sth", "[", "s", "]"}], "[", 
           RowBox[{"mpi", ",", "mK"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fit1", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gAdler", "\[Rule]", "0.4443598900199958`"}], ",", 
     RowBox[{
      RowBox[{"CC", "[", "0", "]"}], "\[Rule]", "2.298871486693586`"}], ",", 
     RowBox[{
      RowBox[{"CC", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fit2", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gAdler", "\[Rule]", "0.21672224636641158`"}], ",", 
     RowBox[{
      RowBox[{"CC", "[", "0", "]"}], "\[Rule]", "1.4841525952045806`"}], ",", 
     
     RowBox[{
      RowBox[{"CC", "[", "1", "]"}], "\[Rule]", "1.5400534067035327`"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fitLattice", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gAdler", "\[Rule]", "0.62932948954875`"}], ",", 
     RowBox[{
      RowBox[{"CC", "[", "0", "]"}], "\[Rule]", "1.5256027436804078`"}], ",", 
     
     RowBox[{
      RowBox[{"CC", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.865329722327609*^9, 3.8653297330485773`*^9}, {
   3.8653297982311277`*^9, 3.8653298959703074`*^9}, {3.865329964489856*^9, 
   3.865330119603528*^9}, {3.865330166845282*^9, 3.8653302065396442`*^9}, {
   3.865330300273897*^9, 3.8653303478402023`*^9}, {3.865330673545607*^9, 
   3.8653306775588713`*^9}, {3.865330823286804*^9, 3.86533084089207*^9}, {
   3.86533148245889*^9, 3.865331483905089*^9}, {3.865332636299612*^9, 
   3.865332689498983*^9}, 3.8653327718574133`*^9, {3.8653338285594063`*^9, 
   3.865333834894449*^9}, {3.865334270723504*^9, 3.865334312170491*^9}, {
   3.865334375473768*^9, 3.8653343766952057`*^9}, {3.865405516253093*^9, 
   3.865405530992248*^9}},
 Background->GrayLevel[0.85],
 CellLabel->"In[48]:=",ExpressionUUID->"8e71394b-dae8-4625-8b49-aa6233be2a5f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fig", "[", 
   RowBox[{
    RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"e", "^", "2"}], ",", 
       RowBox[{"TdispIA", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "]"}], "/.", 
     RowBox[{"fit1", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"e", ",", 
      RowBox[{"mpi", "+", "mK"}], ",", "1.1"}], "}"}], ",", 
    RowBox[{"PlotPoints", "\[Rule]", "100"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Thick"}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SqrtBox[\(s\)]\) [GeV]\>\"", ",", 
       "\"\<\[Delta] [deg.]\>\""}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<\!\(\*SqrtBox[SubscriptBox[\(s\), \(p\)]]\)=\>\"", ",", 
    RowBox[{
     SqrtBox["s"], "/.", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "I", " ", 
          RowBox[{"(", 
           RowBox[{"I", " ", 
            RowBox[{
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"mpi", "+", "mK"}], ")"}], "^", "2"}], "-", "s"}], 
                ")"}], 
               RowBox[{"(", 
                RowBox[{"s", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"mpi", "-", "mK"}], ")"}], "^", "2"}]}], ")"}]}], 
              "]"}], "/", "s"}]}], ")"}], 
          RowBox[{"Evaluate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"TdispIA", "[", 
              RowBox[{
               RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "[", "s", "]"}], "/.", 
            RowBox[{"fit1", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "]"}]}]}], 
        "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"0.65", "-", 
            RowBox[{"0.3", " ", "I"}]}], ")"}], "2"]}], "}"}]}], "]"}]}]}], 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.865331488169571*^9, 3.8653314897933273`*^9}, {
   3.865334319441333*^9, 3.865334366248288*^9}, 3.865334413809572*^9, {
   3.865335564140774*^9, 3.8653355664069653`*^9}, {3.8653616961774483`*^9, 
   3.865361697683587*^9}, {3.865405218144367*^9, 3.865405231494994*^9}, {
   3.865405265538515*^9, 3.8654052905727587`*^9}, 3.865405655349012*^9, {
   3.8654060950057917`*^9, 3.865406119906946*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"13bcd4a5-ecd0-4e66-9c76-1b5c882b81db"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwVyX08FIYfwPHzMImbpO6KkKcrk8eik6fv1925J3qiSKYxbK6GWxFKD6fF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       "]]},
     Annotation[#, "Charting`Private`Tag$8596#1"]& ]}, {}},
  AspectRatio->0.8,
  Axes->{True, False},
  AxesLabel->{None, None},
  AxesOrigin->{0.6352146100000015, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"\[Delta] [deg.]\"", TraditionalForm], None}, {
     FormBox["\"\\!\\(\\*SqrtBox[\\(s\\)]\\) [GeV]\"", TraditionalForm], 
     None}},
  FrameStyle->Directive[13],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.63521461, 1.1}, {0., 52.54673305529821}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.865334335552202*^9, 3.865334414077917*^9}, 
   3.865335566724555*^9, 3.865361698095099*^9, 3.865405207460774*^9, {
   3.865405283761312*^9, 3.865405291795532*^9}, 3.865405537092145*^9, 
   3.865405656383923*^9, 3.8654058893038187`*^9, {3.865406095737602*^9, 
   3.8654061208503103`*^9}, 3.865406623343453*^9, 3.8654148121469793`*^9, 
   3.8654148737035007`*^9, 3.8654149662736883`*^9, 3.865415162099482*^9, 
   3.865415217814321*^9, 3.8654152566081123`*^9, 3.865415295297064*^9, 
   3.865416187883767*^9, 3.8654162818385963`*^9, 3.8654163993299627`*^9, 
   3.865664597174158*^9, 3.888549689202093*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"97770527-2e1a-435c-bf7c-cc9a62cec6f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SqrtBox[SubscriptBox[\\(s\\), \\(p\\)]]\\)=\"\>", 
    "\[InvisibleSpace]", "0.7065575917663901`"}], "\[VeryThinSpace]", "-", 
   RowBox[{"0.24597620700686026`", " ", "\[ImaginaryI]"}]}],
  SequenceForm["\!\(\*SqrtBox[SubscriptBox[\(s\), \(p\)]]\)=", 
   Complex[0.7065575917663901, -0.24597620700686026`]],
  Editable->False]], "Print",
 CellChangeTimes->{3.865414873720416*^9, 3.865414966282651*^9, 
  3.865415162113544*^9, 3.865415217827074*^9, 3.865415256614567*^9, 
  3.865415295303575*^9, 3.8654161878894777`*^9, 3.865416281846056*^9, 
  3.865416399335762*^9, 3.8656645971803217`*^9, 3.888549689208021*^9},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"0809b1a9-dbc4-4458-bff2-8dd2b3014fa1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mpi", "=", "0.239"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mK", "=", "0.508"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pcot", "[", "s_", "]"}], ":=", 
    RowBox[{
     FractionBox[
      SqrtBox["s"], "2"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"TdispIA", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "[", "s", "]"}]], "+", 
       
       RowBox[{"I", " ", 
        FractionBox["1", "s"], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"mpi", "+", "mK"}], ")"}], "^", "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{"s", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"mpi", "-", "mK"}], ")"}], "^", "2"}]}], ")"}]}], 
         "]"}]}]}], ")"}]}]}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"figLattice", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"pcot", "[", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"p2", "+", 
            RowBox[{"mpi", "^", "2"}]}]], "+", 
          SqrtBox[
           RowBox[{"p2", "+", 
            RowBox[{"mK", "^", "2"}]}]]}], ")"}], "2"], "]"}], "/.", 
      RowBox[{"fitLattice", "[", 
       RowBox[{
        RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"p2", ",", 
       RowBox[{"-", "0.01"}], ",", "0.12"}], "}"}], ",", 
     RowBox[{"PlotPoints", "\[Rule]", "100"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Black", ",", "Thick"}], "}"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SuperscriptBox[\(p\), \(2\)]\) \
[\!\(\*SuperscriptBox[\(GeV\), \(2\)]\)]\>\"", ",", 
        "\"\<p cot\[Delta] [GeV]\>\""}], "}"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SqrtBox[SubscriptBox[\(s\), \(p\)]]\)=\>\"", ",", 
     RowBox[{
      SqrtBox["s"], "/.", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "I", " ", 
           RowBox[{"(", 
            RowBox[{"I", " ", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"mpi", "+", "mK"}], ")"}], "^", "2"}], "-", "s"}],
                  ")"}], 
                RowBox[{"(", 
                 RowBox[{"s", "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"mpi", "-", "mK"}], ")"}], "^", "2"}]}], ")"}]}], 
               "]"}], "/", "s"}]}], ")"}], 
           RowBox[{"Evaluate", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"TdispIA", "[", 
               RowBox[{
                RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], "[", "s", "]"}], "/.", 
             RowBox[{"fitLattice", "[", 
              RowBox[{
               RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "]"}]}]}], 
         "\[Equal]", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"0.65", "-", 
             RowBox[{"0.3", " ", "I"}]}], ")"}], "2"]}], "}"}]}], "]"}]}]}], 
    "]"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mpi", "=", "0.13957061"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mK", "=", "0.495644"}], ";"}]}], "Input",
 CellChangeTimes->{{3.865331488169571*^9, 3.8653314897933273`*^9}, {
   3.865335524318798*^9, 3.8653355277782707`*^9}, {3.865361642761681*^9, 
   3.865361670583604*^9}, {3.865404360958434*^9, 3.8654043611576767`*^9}, 
   3.8654047467720137`*^9, {3.865404777588498*^9, 3.8654048697078543`*^9}, {
   3.865404942350348*^9, 3.865404965718161*^9}, {3.865405004480967*^9, 
   3.8654050402544937`*^9}, {3.865405121424913*^9, 3.865405166988796*^9}, {
   3.86540535844925*^9, 3.8654053841411467`*^9}, 3.86540546656178*^9, {
   3.8654054973522587`*^9, 3.8654056179905767`*^9}, {3.865405649135644*^9, 
   3.865405649982699*^9}, {3.865405685167758*^9, 3.8654057406557827`*^9}, 
   3.865405810656025*^9, {3.865406148542844*^9, 3.86540616304256*^9}, {
   3.8654160230402308`*^9, 3.865416068306991*^9}, {3.865416254678651*^9, 
   3.865416256792274*^9}},
 Background->GrayLevel[0.85],
 CellLabel->"In[54]:=",ExpressionUUID->"a7d7d57a-fa96-4d0d-aac8-a9dece29c7ad"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwVink41AkDx13Vil29o1xLKrPatS2RIypfJYSpl9zJylivFJrKncg5lFTY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       "]]},
     Annotation[#, "Charting`Private`Tag$9074#1"]& ]}, {}},
  AspectRatio->0.8,
  Axes->{True, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.35815704698171585`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"p cot\[Delta] [GeV]\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*SuperscriptBox[\\(p\\), \\(2\\)]\\) \
[\\!\\(\\*SuperscriptBox[\\(GeV\\), \\(2\\)]\\)]\"", TraditionalForm], None}},
  
  FrameStyle->Directive[13],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{
    UpTo[600], 
    UpTo[289]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.01, 0.12}, {0.3581570469817151, 0.6425845493576057}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.865405588168157*^9, 3.8654056195610933`*^9}, 
   3.8654056508448677`*^9, {3.865405713435088*^9, 3.865405735375169*^9}, 
   3.865405812877804*^9, {3.865405890654319*^9, 3.865405915372333*^9}, 
   3.865406164430698*^9, 3.865406624393424*^9, 3.865414879251956*^9, 
   3.865415260554244*^9, 3.865415296721673*^9, 3.865416016549374*^9, {
   3.8654160546066017`*^9, 3.86541607019979*^9}, 3.865416189144731*^9, {
   3.865416257145194*^9, 3.86541628283576*^9}, 3.8654164001021976`*^9, 
   3.865664598500592*^9, 3.888549690293571*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"7b51e29f-6e7c-4230-b2e1-eb777a40c035"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SqrtBox[SubscriptBox[\\(s\\), \\(p\\)]]\\)=\"\>", 
    "\[InvisibleSpace]", "0.7643966241785626`"}], "\[VeryThinSpace]", "-", 
   RowBox[{"0.27773225504472704`", " ", "\[ImaginaryI]"}]}],
  SequenceForm["\!\(\*SqrtBox[SubscriptBox[\(s\), \(p\)]]\)=", 
   Complex[0.7643966241785626, -0.27773225504472704`]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.86540558818161*^9, 3.865405619577264*^9}, 
   3.8654056508594227`*^9, {3.86540571344914*^9, 3.865405735389166*^9}, 
   3.8654058128930883`*^9, {3.865405890674418*^9, 3.8654059153892183`*^9}, 
   3.8654061644403877`*^9, 3.8654066244008913`*^9, 3.865414879266541*^9, 
   3.865415260562306*^9, 3.8654152967290783`*^9, 3.865416016556085*^9, {
   3.865416054634192*^9, 3.865416070206769*^9}, 3.8654161891534*^9, {
   3.865416257152269*^9, 3.865416282842806*^9}, 3.865416400109849*^9, 
   3.86566459850738*^9, 3.888549690301402*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"5d971304-666f-4634-b143-183f9f7c3e52"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"\[Pi]K", "->", 
     RowBox[{"\[Pi]K", ":", " ", "I"}]}], "=", 
    RowBox[{"3", "/", "2"}]}], ",", " ", 
   RowBox[{"J", "=", "0"}]}], 
  TraditionalForm]],ExpressionUUID->"3a7dd421-b3e4-4173-9cde-efc5b551de53"]], \
"Section",
 CellChangeTimes->{{3.808112396259184*^9, 3.808112400225453*^9}, {
  3.865329232954241*^9, 3.8653292427309637`*^9}, {3.865329636781148*^9, 
  3.865329651706962*^9}, {3.865330852612391*^9, 3.8653308526125307`*^9}, {
  3.865331603255168*^9, 3.865331604123046*^9}, {3.865332007427918*^9, 
  3.86533201485509*^9}, {3.865332523859023*^9, 3.865332529201541*^9}, {
  3.86533264084967*^9, 3.865332642314258*^9}, {3.8653351742111597`*^9, 
  3.865335174211378*^9}},ExpressionUUID->"9e8cbf4f-c33a-40ba-80c1-\
6d351790f0bf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TdispIA", "[", 
      RowBox[{
       RowBox[{"3", "/", "2"}], ",", "0"}], "]"}], "[", "s_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sth", ",", "sAdler", ",", "s0", ",", "smax", ",", "sE"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"sAdler", "=", 
        RowBox[{
         RowBox[{"mpi", "^", "2"}], "+", 
         RowBox[{"mK", "^", "2"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"s0", "=", 
        RowBox[{
         RowBox[{"mK", "^", "2"}], "-", 
         RowBox[{"mpi", "^", "2"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sth", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"mpi", "+", "mK"}], ")"}], "^", "2"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"smax", "=", 
        RowBox[{"1.0", "^", "2"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sE", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["sth"], "+", 
           FractionBox[
            RowBox[{
             SqrtBox["smax"], "-", 
             SqrtBox["sth"]}], "2"]}], ")"}], "2"]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["gAdler", 
            RowBox[{"s", "-", "sAdler"}]], 
           FractionBox[
            RowBox[{"s", "-", "sth"}], 
            RowBox[{"sAdler", "-", "sth"}]]}], "+", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"CC", "[", "0", "]"}], "+", 
            RowBox[{
             RowBox[{"CC", "[", "1", "]"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]2", "[", 
               RowBox[{"s0", ",", "sE"}], "]"}], "[", "s", "]"}]}]}], 
           RowBox[{"(*", 
            RowBox[{"+", ".."}], "*)"}], ")"}], "+", 
          RowBox[{
           RowBox[{"R2sth", "[", "s", "]"}], "[", 
           RowBox[{"mpi", ",", "mK"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fit", "[", 
    RowBox[{
     RowBox[{"3", "/", "2"}], ",", "0"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"gAdler", "\[Rule]", 
      RowBox[{"-", "0.8628949974555178`"}]}], ",", 
     RowBox[{
      RowBox[{"CC", "[", "0", "]"}], "\[Rule]", 
      RowBox[{"-", "7.856643981141699`"}]}], ",", 
     RowBox[{
      RowBox[{"CC", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.865329722327609*^9, 3.8653297330485773`*^9}, {
   3.8653297982311277`*^9, 3.8653298959703074`*^9}, {3.865329964489856*^9, 
   3.865330119603528*^9}, {3.865330166845282*^9, 3.8653302065396442`*^9}, {
   3.865330300273897*^9, 3.8653303478402023`*^9}, {3.865330673545607*^9, 
   3.8653306775588713`*^9}, {3.865330823286804*^9, 3.86533084089207*^9}, {
   3.86533148245889*^9, 3.865331483905089*^9}, {3.865332636299612*^9, 
   3.865332689498983*^9}, 3.8653327718574133`*^9, {3.8653338285594063`*^9, 
   3.865333834894449*^9}, {3.865334270723504*^9, 3.865334312170491*^9}, {
   3.865334375473768*^9, 3.8653343766952057`*^9}, {3.865335176494184*^9, 
   3.865335192930958*^9}, {3.865335258127397*^9, 3.86533527892304*^9}},
 Background->GrayLevel[0.85],
 CellLabel->"In[61]:=",ExpressionUUID->"1d87c18b-388c-4985-9f53-8352116da3d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fig", "[", 
   RowBox[{
    RowBox[{"3", "/", "2"}], ",", "0"}], "]"}], "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{
         RowBox[{"e", "^", "2"}], ",", 
         RowBox[{"TdispIA", "[", 
          RowBox[{
           RowBox[{"3", "/", "2"}], ",", "0"}], "]"}]}], "]"}], "/.", 
       RowBox[{"fit", "[", 
        RowBox[{
         RowBox[{"3", "/", "2"}], ",", "0"}], "]"}]}], ")"}], "-", "180"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"e", ",", 
      RowBox[{"mpi", "+", "mK"}], ",", "1.1"}], "}"}], ",", 
    RowBox[{"PlotPoints", "\[Rule]", "100"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Thick"}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SqrtBox[\(s\)]\) [GeV]\>\"", ",", 
       "\"\<\[Delta] [deg.]\>\""}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.865331488169571*^9, 3.8653314897933273`*^9}, {
   3.865334319441333*^9, 3.865334366248288*^9}, 3.865334413809572*^9, 
   3.865335281205296*^9, {3.865335355164769*^9, 3.865335414451659*^9}, {
   3.865361703266019*^9, 3.86536170470817*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"4273c219-e38b-41bb-84ad-58c2a9946c43"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwVzX881AcYB/BTJm1+nTpLQ3c4cTjnKFI8V34s9EMuVFZOWLMWtynVtBwV
pm1sGiKc1dqo5sdm17J2jxVjNc6JTknXxJ07x31f6sqv2nd/PK/n9X59ntfn
YexPj05ZRKFQksn5fxvac85f4z8FCkX5bLPlZqnz6czAK8dId7W2N91SSenV
733YLia91Zo+2UJIG5plIX4dT0H0OGr2wFqDNODfaZpOQ7pSbB/lPystOWQq
lFqPgohwpYRueyXNnq4/Ou5H+myo/bo5Cgb0B5lyBKOA/h5BOtUiJHpzim7k
jwKvqHpHTJsxBnRF375wlcz3Mz+JPGyC0Xa03Mp7o0A54jBbHWaKC6kpOmKG
vM+fcvQ2LMVL8uTtXziMAaX0eGRJxVtoWxYTEBw2BvhV+OfxAnNkxN6T7zg4
BqLSmDOWJpb4Qhjy7ETJGPCGFTEP3rfCrstJZhM3SE9/nK8NpSL7vpW8+fEY
KPP6WvNp1piY1EAvXaIi+xsj+AZrXK15aNfroQIe47m54q9l2Hp3ptY1RgUi
l9TusvrlGPl3h/3tEypQCqiDhgIapv3JeFdSqwJxNVG+dpcNJtikzXR0kU4x
T2jxfxtHkjfvZk+RNhf40d9cgUndvQ2Dy9RAkSQJN91fgU0lW4pq16tBnHhw
X2WLLX7Dj7FrE6hBVOzWojm9Ejelb+cuFKiBxz3MT0l5Bye/fxn0WSOZH3oj
pGijHXre95rZ2U/mEz3CFgt7DEjetSF8QQ3KeoZkesIeH2gtPL91HAe6ovOk
1+8OmPnV4eXMd8eBsnJ+m33+KlR+ced0bxpps+zP87zp+OhM43f9JeMgiHeR
vS6j448P8sINreNgNWL/m96EgSYsbVXak3FQftRHTU5joODcKzXLRAN65wO5
V/sYWLBn8c3FbA3I5mZzEzY6YvA7pUG+fA0I+n5mnf/BEe/6rQzPydIAFn4p
4do44Y70rRHWFzUg+tWzpDzXCVNrLWZm/9JA44vulkKVE273auNQ9BrgDOjs
unc6Y6fEyGYvTQscRtUF8Q1nDIwniIV1WrCi+S0JdWBizh55bGuiFijB6xfc
C5kYt3NjqixPC8XBYQV1k0ycr6s1XtSgBeXuzOt7412wamVT6dEB0vI7lx+2
u2DvmW0DIXNaoPNvms64rsa+LY+q2U4TIMim7gk8txo/sJhdLtw8ATye9Arz
5Wq84266vFtI5rq2j12TXZGV3L5UWD4BlAPjimf/uKJdmdW11JsTINZuGU7n
uOEQc+tg9iiZVyrpzyvc0Kvh7Z91b+ogylafyX7lhif5X5+q8dIBhgZGb0hg
YSV/fuhQnA54OYnHQjpZGLnt+UjJCR3IjMWpZix37Lr0OGPgkg6KZWslbSXu
GGxzfPa9uzpovLWmLmTOHaNyxez1BNkX2Ol0Lt4DPSJ+066xnQRlueoE3vLA
CjNBbEHQJESdTtBKnT3RWNMicUiaBPqqxcsqTnlioNNCbW8hee+LczyNJy6N
k68baiAdZx7TGc7Gi2PlexYrSOdm8S2b2CgT6lxzFyZBtul5fyDVC2dohC7E
cQqUaQPBkeleqLcZW+8cMQX60tFVpv1e+Kl1ql98+hRE7XPiP7LloDz1UetP
ZVOwK+Nu85KtHHQZoviFSadAVnGyxiGbg+bhzQlrnk4BfeDXHsk1Dv5bUF9A
N9GDeIA1aKvkYJ5mk798hR4o98NfGFl644+D3BGmO+mcA8HDG7yxKbNSvgT0
YNUq2p+V5o3G1Dvl3+7Qg9op1OzyBW8M2p1xsSlFD0KGyXxhtzca2Bl16cf1
cL3njyOJr73xhVFA3uBZsi/a4P+PBxcf5x7/obdGDy9PDq/S7uUi1UhUc6RZ
D8fEbhHfneVim9nwN623yb6qeCL6Ohd3dfzyd5GC/H/l6YNrai76fxY9aKkl
/x9lN9bRfPD1kw88HF7rwR8gNjzMB61CwmIVVAJMH5oZvszwwRqfrCxfZwJE
RkMuPTU+SOt1HXXwJ0CtiIq72uOD9w5WMVsiSKdkB6+d98GsXwrrB/cRUP7G
dFeMhy+KC3tY4k8IoD9hFafH+6LFvoc51mcI4FE5pkH5vtgxE1t+/jwBxdEj
jgqJL/4HU5Ukzw==
       "]]},
     Annotation[#, "Charting`Private`Tag$9353#1"]& ]}, {}},
  AspectRatio->0.8,
  Axes->{True, False},
  AxesLabel->{None, None},
  AxesOrigin->{0.6352146100000015, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"\[Delta] [deg.]\"", TraditionalForm], None}, {
     FormBox["\"\\!\\(\\*SqrtBox[\\(s\\)]\\) [GeV]\"", TraditionalForm], 
     None}},
  FrameStyle->Directive[13],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.63521461, 1.1}, {-20.71814172792307, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.865334335552202*^9, 3.865334414077917*^9}, {
   3.8653353709885597`*^9, 3.8653353828609047`*^9}, 3.865335421280995*^9, 
   3.86533557589431*^9, 3.8653617051250668`*^9, 3.865405310701846*^9, 
   3.865405917447791*^9, 3.865406626690525*^9, 3.865414881850685*^9, 
   3.865415298981776*^9, 3.8654162151511507`*^9, 3.865416284704731*^9, 
   3.865416402047244*^9, 3.865664601495713*^9, 3.888549692778524*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"d278c1ac-1ca1-4485-a689-693e0eb088ce"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{
    RowBox[{"\[Pi]K", "->", 
     RowBox[{"\[Pi]K", ":", " ", "I"}]}], "=", 
    RowBox[{"1", "/", "2"}]}], ",", " ", 
   RowBox[{"J", "=", "1"}]}], 
  TraditionalForm]],ExpressionUUID->"338a586d-6a92-4c2f-98d7-c4eb627db2da"]], \
"Section",
 CellChangeTimes->{{3.808112396259184*^9, 3.808112400225453*^9}, {
  3.865329232954241*^9, 3.8653292427309637`*^9}, {3.865329636781148*^9, 
  3.865329651706962*^9}, {3.865330852612391*^9, 3.8653308526125307`*^9}, {
  3.865331603255168*^9, 3.865331604123046*^9}, {3.865332007427918*^9, 
  3.86533201485509*^9}, {3.865332523859023*^9, 3.865332529201541*^9}, {
  3.86533264084967*^9, 3.865332642314258*^9}, {3.865334425952972*^9, 
  3.865334428809517*^9}},ExpressionUUID->"8186f598-cfcd-4f3f-9c29-\
819a7b1ad882"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TdispIA", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "[", "s_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "sth", ",", "pcm", ",", "s0", ",", "smax", ",", "sE", ",", "CC0"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"s0", "=", 
        RowBox[{
         RowBox[{"mK", "^", "2"}], "-", 
         RowBox[{"mpi", "^", "2"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sth", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"mpi", "+", "mK"}], ")"}], "^", "2"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"smax", "=", 
        RowBox[{"1.0", "^", "2"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"sE", "=", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox["sth"], "+", 
           FractionBox[
            RowBox[{
             SqrtBox["smax"], "-", 
             SqrtBox["sth"]}], "2"]}], ")"}], "2"]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pcm", "=", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", 
           SqrtBox["s"]}]], 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s", "-", "sth"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"s", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"mpi", "-", "mK"}], ")"}], "^", "2"}]}], ")"}]}], 
          "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"CC0", "=", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"CC", "[", "1", "]"}], "*", 
           RowBox[{
            RowBox[{"\[Omega]2", "[", 
             RowBox[{"s0", ",", "sE"}], "]"}], "[", "0", "]"}]}], 
          RowBox[{"(*", 
           RowBox[{"+", ".."}], "*)"}], ")"}]}]}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"a", "+", 
            RowBox[{"b", " ", "s"}]}], 
           RowBox[{"pcm", "^", "2"}]], "+", 
          RowBox[{"(", 
           RowBox[{"CC0", "+", 
            RowBox[{
             RowBox[{"CC", "[", "1", "]"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]2", "[", 
               RowBox[{"s0", ",", "sE"}], "]"}], "[", "s", "]"}]}]}], 
           RowBox[{"(*", 
            RowBox[{"+", ".."}], "*)"}], ")"}], "+", 
          RowBox[{
           RowBox[{"R2", "[", 
            RowBox[{"s", ",", "0.00001"}], "]"}], "[", 
           RowBox[{"mpi", ",", "mK"}], "]"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}]}], "]"}]}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fit", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", "0.8615618318942622`"}], ",", 
     RowBox[{"b", "\[Rule]", 
      RowBox[{"-", "1.0525553006285577`"}]}], ",", 
     RowBox[{
      RowBox[{"CC", "[", "1", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.865329722327609*^9, 3.8653297330485773`*^9}, {
   3.8653297982311277`*^9, 3.8653298959703074`*^9}, {3.865329964489856*^9, 
   3.865330119603528*^9}, {3.865330166845282*^9, 3.8653302065396442`*^9}, {
   3.865330300273897*^9, 3.8653303478402023`*^9}, {3.865330673545607*^9, 
   3.8653306775588713`*^9}, {3.865330823286804*^9, 3.86533084089207*^9}, {
   3.86533148245889*^9, 3.865331483905089*^9}, {3.865332636299612*^9, 
   3.865332689498983*^9}, 3.8653327718574133`*^9, {3.8653338285594063`*^9, 
   3.865333834894449*^9}, {3.865334270723504*^9, 3.865334312170491*^9}, {
   3.865334375473768*^9, 3.8653343766952057`*^9}, {3.865334454309656*^9, 
   3.8653344556720943`*^9}, {3.86533452110297*^9, 3.865334736933228*^9}, {
   3.865334917789402*^9, 3.8653349616159554`*^9}, {3.865335078797111*^9, 
   3.865335087975546*^9}, {3.865335121805664*^9, 3.8653351291088123`*^9}},
 Background->GrayLevel[0.85],
 CellLabel->"In[64]:=",ExpressionUUID->"cdfa5417-d313-4a01-9969-07db459963b8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fig", "[", 
   RowBox[{
    RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]", "[", 
      RowBox[{
       RowBox[{"e", "^", "2"}], ",", 
       RowBox[{"TdispIA", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "]"}], "/.", 
     RowBox[{"fit", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"e", ",", 
      RowBox[{"mpi", "+", "mK"}], ",", "1.1"}], "}"}], ",", 
    RowBox[{"PlotPoints", "\[Rule]", "100"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "0"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Thick"}], "}"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SqrtBox[\(s\)]\) [GeV]\>\"", ",", 
       "\"\<\[Delta] [deg.]\>\""}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<\!\(\*SqrtBox[SubscriptBox[\(s\), \(p\)]]\)=\>\"", ",", 
   RowBox[{
    SqrtBox["s"], "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "I", " ", 
         RowBox[{"(", 
          RowBox[{"I", " ", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"mpi", "+", "mK"}], ")"}], "^", "2"}], "-", "s"}], 
               ")"}], 
              RowBox[{"(", 
               RowBox[{"s", "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"mpi", "-", "mK"}], ")"}], "^", "2"}]}], ")"}]}], 
             "]"}], "/", "s"}]}], ")"}], 
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"TdispIA", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], "[", "s", "]"}], "/.", 
           RowBox[{"fit", "[", 
            RowBox[{
             RowBox[{"1", "/", "2"}], ",", "1"}], "]"}]}], "]"}]}]}], 
       "\[Equal]", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"0.88", "-", 
           RowBox[{"0.03", " ", "I"}]}], ")"}], "2"]}], "}"}]}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.865331488169571*^9, 3.8653314897933273`*^9}, {
  3.8653318054086113`*^9, 3.865331809982068*^9}, {3.865334954823077*^9, 
  3.865334966907202*^9}, {3.86533549678236*^9, 3.865335501911291*^9}, {
  3.865361713839046*^9, 3.8653617162368307`*^9}, {3.8654053198628817`*^9, 
  3.865405335864661*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"366e6b02-4be5-438c-b6ce-b52461107b44"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwVkns41IkexoXHZVeSjC4rKyTlGmnC8v0KieSaSynN+E0t22aUEqFyzWLr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       "]]},
     Annotation[#, "Charting`Private`Tag$9819#1"]& ]}, {}},
  AspectRatio->0.8,
  Axes->{True, False},
  AxesLabel->{None, None},
  AxesOrigin->{0.6352146100000015, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"\[Delta] [deg.]\"", TraditionalForm], None}, {
     FormBox["\"\\!\\(\\*SqrtBox[\\(s\\)]\\) [GeV]\"", TraditionalForm], 
     None}},
  FrameStyle->Directive[13],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.63521461, 1.1}, {0., 161.85465569947223`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.865334967426243*^9, 3.8653351076533737`*^9, 3.8653355025276527`*^9, 
   3.8653355776501417`*^9, 3.865361717520041*^9, {3.865405327265729*^9, 
   3.865405336154119*^9}, 3.865405919756033*^9, 3.865406628757481*^9, 
   3.865414883681644*^9, 3.865415301164134*^9, 3.865416216835024*^9, 
   3.865416286763544*^9, 3.865416403732985*^9, 3.8656646035268183`*^9, 
   3.888549695212171*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"96ed06b1-4cbc-4d2f-be61-a2421da48081"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\<\"\\!\\(\\*SqrtBox[SubscriptBox[\\(s\\), \\(p\\)]]\\)=\"\>", 
    "\[InvisibleSpace]", "0.8887902241041999`"}], "\[VeryThinSpace]", "-", 
   RowBox[{"0.027245219817913065`", " ", "\[ImaginaryI]"}]}],
  SequenceForm["\!\(\*SqrtBox[SubscriptBox[\(s\), \(p\)]]\)=", 
   Complex[0.8887902241041999, -0.027245219817913065`]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.865405327271514*^9, 3.8654053361594057`*^9}, 
   3.865405919761148*^9, 3.865406628761696*^9, 3.865414883695962*^9, 
   3.865415301169161*^9, 3.865416216840369*^9, 3.865416286768785*^9, 
   3.8654164037382727`*^9, 3.8656646035319223`*^9, 3.888549695217148*^9},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"6f98cc2d-2a95-45b7-816a-f5777fd2b827"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Summary", "Section",
 CellChangeTimes->{{3.808112396259184*^9, 3.808112400225453*^9}, {
  3.865329232954241*^9, 3.8653292427309637`*^9}, {3.865329636781148*^9, 
  3.865329651706962*^9}, {3.865330852612391*^9, 3.8653308526125307`*^9}, {
  3.865331603255168*^9, 3.865331604123046*^9}, {3.865332007427918*^9, 
  3.86533201485509*^9}, {3.865332523859023*^9, 3.865332529201541*^9}, {
  3.86533264084967*^9, 3.865332642314258*^9}, {3.865334425952972*^9, 
  3.865334428809517*^9}, {3.865335481249613*^9, 3.865335488505739*^9}, {
  3.865335959949881*^9, 3.86533596090969*^9}, {3.8654060613855047`*^9, 
  3.8654060618882017`*^9}},ExpressionUUID->"ed02b099-b62f-424a-ad70-\
12772f33f5d8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GraphicsGrid", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"fig", "[", 
          RowBox[{"0", ",", "0"}], "]"}], ",", 
         RowBox[{"fig", "[", 
          RowBox[{"2", ",", "0"}], "]"}], ",", 
         RowBox[{"PlotRange", "->", "All"}]}], "]"}], ",", 
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"fig", "[", 
          RowBox[{"1", ",", "1"}], "]"}], ",", 
         RowBox[{"fig", "[", 
          RowBox[{"0", ",", "2"}], "]"}], ",", 
         RowBox[{"PlotRange", "->", "All"}]}], "]"}], ",", 
       RowBox[{"figLattice", "[", 
        RowBox[{"0", ",", "0"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"fig", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "0"}], "]"}], ",", 
         RowBox[{"fig", "[", 
          RowBox[{
           RowBox[{"3", "/", "2"}], ",", "0"}], "]"}], ",", 
         RowBox[{"PlotRange", "->", "All"}]}], "]"}], ",", 
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"fig", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "1"}], "]"}], ",", 
         RowBox[{"PlotRange", "->", "All"}]}], "]"}], ",", 
       RowBox[{"figLattice", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], ",", "0"}], "]"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"ImageSize", "->", "700"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.86540592780991*^9, 3.8654059327450237`*^9}, {
  3.865405969465638*^9, 3.86540603618521*^9}, {3.8654061770502777`*^9, 
  3.8654061772476463`*^9}, {3.8654062103479223`*^9, 3.8654062491236877`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"6a1e494d-bfeb-4771-a7ab-10605fead04c"],

Cell[BoxData[
 GraphicsBox[{{}, {{InsetBox[
      GraphicsBox[{{{{}, {}, 
          TagBox[
           {GrayLevel[0], Thickness[Large], Opacity[1.], 
            LineBox[CompressedData["
1:eJwVjXs41IkexsnWOiKWxIhkQyp2a0Zslv1+3ZNcZuYnbYlc4symxETFWTLb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             "]]},
           Annotation[#, "Charting`Private`Tag$6447#1"]& ]}, {}}, {{{}, {}, 
          TagBox[
           {GrayLevel[0], Thickness[Large], Opacity[1.], 
            LineBox[CompressedData["
1:eJwVyX08Ewgcx/E5RxdKFJnm+SFp3MzmYT38Fup0kSkuV3kd6cGuB+KSV+40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             "]]},
           Annotation[#, "Charting`Private`Tag$7174#1"]& ]}, {}}},
       AspectRatio->0.8,
       Axes->{True, False},
       AxesLabel->{None, None},
       AxesOrigin->{0.27914122000000063`, 0},
       DisplayFunction->Identity,
       Frame->{{True, True}, {True, True}},
       FrameLabel->{{
          FormBox["\"\[Delta] [deg.]\"", TraditionalForm], None}, {
          FormBox["\"\\!\\(\\*SqrtBox[\\(s\\)]\\) [GeV]\"", TraditionalForm], 
          None}},
       FrameStyle->Directive[13],
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       ImagePadding->{{51., 7.469387755102105}, {45.00000000000006, 
        1.0989506148918622`}},
       Method->{
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
         None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& )}},
       PlotRange->All,
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.05], 
          Scaled[0.05]}},
       Ticks->{Automatic, Automatic}], {193.5, -153.6}, 
      ImageScaled[{0.5, 0.5}], {360., 287.99999999999994}], InsetBox[
      GraphicsBox[{{{{}, {}, 
          TagBox[
           {GrayLevel[0], Thickness[Large], Opacity[1.], 
            LineBox[CompressedData["
1:eJwVxX081IcfAHCxxCo9IDHyuGaG8tDYRZ/PoaubKLqLyHL3neoy81QM8/zL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             "]]},
           Annotation[#, "Charting`Private`Tag$7660#1"]& ]}, {}}, {{{}, {}, 
          TagBox[
           {GrayLevel[0], Thickness[Large], Opacity[1.], 
            LineBox[CompressedData["
1:eJwVkmk8FAgfgBl3ZlVWll2SK6WILSHH/59+kiuGbVkyCg1GNSlrSDXSbmwq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             "]]},
           Annotation[#, "Charting`Private`Tag$8130#1"]& ]}, {}}},
       AspectRatio->0.8,
       Axes->{True, False},
       AxesLabel->{None, None},
       AxesOrigin->{0.27914122000000063`, 0},
       DisplayFunction->Identity,
       Frame->{{True, True}, {True, True}},
       FrameLabel->{{
          FormBox["\"\[Delta] [deg.]\"", TraditionalForm], None}, {
          FormBox["\"\\!\\(\\*SqrtBox[\\(s\\)]\\) [GeV]\"", TraditionalForm], 
          None}},
       FrameStyle->Directive[13],
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       ImagePadding->{{51., 7.469387755102105}, {45.00000000000006, 
        1.0989506148918622`}},
       Method->{
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
         None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& )}},
       PlotRange->All,
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.05], 
          Scaled[0.05]}},
       Ticks->{Automatic, Automatic}], {580.5, -153.6}, 
      ImageScaled[{0.5, 0.5}], {360., 287.99999999999994}], InsetBox[
      GraphicsBox[{{{}, {}, 
         TagBox[
          {GrayLevel[0], Thickness[Large], Opacity[1.], 
           LineBox[CompressedData["
1:eJwV1Hs4FIgCBXBiKumpOzcstbvcsbc2jx7cttaRRyVjS82wRNejtk8eS4b1
yiQxFqEQt5X3eMxEM2aMeY9BlDVUIu/IZpe0U2mXsFn3j/Od7/ed/89n/t+f
Or9KQ0Pj3Er+32VVWYbjsdcUiUWheZwPgygLGcxt/CVRcWmbV6AfcRDvGp2W
BbsTFNS99p7CnQNwM6B4m7yNVkwnLZ7le/VD93cd/lBXhOLiouacV8Ez/EqK
GvCJDVYU5Nzoiejug0Fcj6cr0V9R5Wo4mGfUh4rmO2EdTi6KDeOpZyMDenGk
s49jN2eHtWZkm8mGp+i9bfFzjrEP1IFVjY8Mn+K7I1oj1+WBELYVnciN6YHG
kMhfW/8Skpcqh/819QSXio8PR1r/gImc0c+nfJ9g/9YxGrk1HjQOyUr05DFM
NZfs6R+uIO3DzDLh9GO4n1w3lPYgCRufKIJ4qkcYfNkaGZaWAmIqOab2xCOs
FjV1thj9iDWj64zjpd0YmrDlPZxMh9PNNZtHurrgQf5I/ToxEzsEMyO58yrY
rv60lVuTjX2+p/9joq9CrE7+qNX6m3hukine79CJNLb5s9/cc7CLNWs0evVn
hMYwtsXIcjEn/mHPkLADpEkNa7v1txDZu0eHuKoDa6IeUWmUfBCVh3lGlIeQ
WfnJEoUFaI4pSpgtfICjGXpabdq3wewgf02YawdTLzl7IvgnCEzVln7H2vGl
1HVHaFchbg/acmZL28DQtsmw0C9C7/K5fVq6bRBEj9t1XC6GRrb5ra6g+xhx
6ptSnS/BLZPgrANDrZgdm9wbolOKy5/EmG13W/GW/s8+iEsxzox4+IWiBT43
BxJKfMtQk25tQf+qBdxqCX3fP8ox8XztmbN1zfh+Y516QlKOEYJF1oB5M5qT
XcacfSsQdV1H0stXYvnmQ1qhHhOT/00MEO1VolLtEb1OxITSrDbfTN4Emxdt
O86HVEJUnH6853ATfCbHjkZtr0KednJ8Sp4Crw/oPi9rqQLr0PuD2VI5Lpj8
01AaVQ3PumO8pj4ZXLytWt8Y1yD6WibHhCBDS+Xc70PKGrQfqOjffkgKEqNI
xotgoWtD2sLodxLMCqiLlQZscOkDt45ViMGKfz2comIjTP1H2ao+Ef44bQnj
hLuwlrFtNmwWgRWbtLn781pQU93EXmeEcLZpTA7prcVStw059adGnHJYDDSL
r0P+kS1UhxkBnF7ueKeyvIdDQf0Uzz0CqArUCztf3MM38mF7Kb0Bz1UXRI8d
ODgTZ0pJGObD1fDY0Wt3OOjxzMz7xIKPsExOhuPbFVtQsxKyefBJD9XzdeDC
8c/h7oW5eqDHaDq8kIvY8DcXHlDr0Wd/OuaGmousLi7HT8mF/18xXlXO9bDT
zRjgmnAhtPszTr+sHn7vd9EW0jloYS9Q8t+veGkikqS5Yj81ff03PAhG4vqn
B+sQjWD/rFIeKvYr9QM6azHPtE0OmeWh08N997v2uwjx0Fw4TObjWVDl3cx6
NvItySTTYj744quGdD4LAgqjYmmejxFldzWpsgZpJccHX5AbsDqH4k+pq8YX
kQEnTYsbUDcksfmfogqS3GB97/kGMN7O052VldAa/iu/1EUAK7X44M5+JuxC
6YEjTAFerGc5bhqrwNEf3eNoHwVgTuXXzrwph1Zng6OBWyMI3fueCYnl4HsS
fPmsRrRafZRbfFkGw00je3w+NmLLNl+9t9RSuLiuO+J3Ughdqn+MH6ME4X1m
7DM1Qjy+MlCw270YZIaqPWBJiPi7HkJC8x0YJQVY+7uLYPPuDi1oayEEa068
lNSJ0Pap+UZd2m0Q+M0uJppivHJ4HbFhrgDObJJ2opcYTfeDWBLffNh36NFm
ald26/snla/yQLhEMeUti2Fbftl8KikX8nMppLBvJYh7mpnbprXyG3S7sa/Y
EkhOEWety28g85fpV4vaUiTqX6w5uCsbzHDjex3fSkFoqX3VXn4dDAaz/j1L
itVzruk7ddJx9jfjtURtGRpcM+YLD6diOmw70cFDhvAbugb/5icjyHET7QJX
hupUi1HvxasQlFC3/qojhyUrbHOK15WVXzG9SPOWg9cw6JkwHgdjt/GXbkI5
yvcuakcXROFvRY0aGQ==
            "]]},
          Annotation[#, "Charting`Private`Tag$6910#1"]& ]}, {}},
       AspectRatio->0.8,
       Axes->{True, False},
       AxesLabel->{None, None},
       AxesOrigin->{0, 0},
       DisplayFunction->Identity,
       Frame->{{True, True}, {True, True}},
       FrameLabel->{{
          FormBox["\"p cot\[Delta] [GeV]\"", TraditionalForm], None}, {
          FormBox[
          "\"\\!\\(\\*SuperscriptBox[\\(p\\), \\(2\\)]\\) \
[\\!\\(\\*SuperscriptBox[\\(GeV\\), \\(2\\)]\\)]\"", TraditionalForm], None}},
       
       FrameStyle->Directive[13],
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       ImagePadding->{{51., 7.469387755102105}, {45.00000000000006, 
        1.0989506148918622`}},
       Method->{
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
         None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& )}},
       PlotRange->{{-0.01, 0.12}, {0., 0.42148985474566564`}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.05], 
          Scaled[0.05]}},
       Ticks->{Automatic, Automatic}], {967.5, -153.6}, 
      ImageScaled[{0.5, 0.5}], {360., 287.99999999999994}]}, {InsetBox[
      GraphicsBox[{{{{}, {}, 
          TagBox[
           {GrayLevel[0], Thickness[Large], Opacity[1.], 
            LineBox[CompressedData["
1:eJwVyX08FIYfwPHzMImbpO6KkKcrk8eik6fv1925J3qiSKYxbK6GWxFKD6fF
DUvRoie61ZaszcP0u5X8yiYqVu6k8ljKPT+4W79VxK9tf3xe7z8+rp/mxGaY
EgiE9H/619d3BKd/ipsEWvFYn+BYOnh8tTf8x4JJ2D1WxCAmm6NL3cc771yY
hCcO8QNeuTbY1NrPoHZPwtyB6KBRz0UY8uIVSaeehDVDddRfm8lYnWXJv2Un
g1Jm5nyrWAc89KoxX0WVgculp57ltU4YMhhh6Z8ig40fpXRohC5olAgqb5TK
ILyDXhhGdcOQe7Fd567KQBip2066446xjqTis49kIJMsdzXfTcE5XobOOC0D
fuCJm0bCSrwkTd9Y4SwHGuuDiaWlnmhfszWEzpRDI6zqbfLxQtf4R9LNu+QQ
fSbPO1e8Ct/wGf8rqpbD7w9XTolTffDeD2lE7Q057F62vLrCzA99n9hKW5/J
octpQxqd4Y+paU0up+YpwE0wfKOdHIAr1SOOEm8FFETYPhYNB2B737TIc6sC
UitrArx/Xo3R97uduooUUGK4UTRTtAazf3NliUUK0PLCKLNhgfgJOXu6+54C
MpcXnyQQg/BlOjvRd0oBQkIwY0FfEKY9kDQNLVLCH6ov821L12JLdUylKFQJ
15s3tSVtomJV3FbHzhQlGG1HttZYBSMtZ+PqOaESroblXi2VBqP++7cRB5qV
cES4RH775Dr0eeI3vWVQCby4k/l/skIwJH1bGGdOCeTW4z2mlqE4rLHx+dZN
Bd+4MesWXg/FvcdyF1NYKug9laLLTQ/D5xW9X0myVfCF8OtfXy4Lx7Gjzd8N
Vqtgx9cvvjvRFY4NwyWc1+0qUDrdjr9cEIEWXprz2RMqIB2Jp7k7A6ac/L/S
y0INnJtWxP4OQOF2sw4zXzVEBPSLrQIR6ctORQTGqaFinZ29QzFiH9WBI9iv
BqBsHqAMIm7OWc+1u6iGN2Kuvz0lEnkim+mZHjWgKluP2ZG40a/Tn2BQw+E/
i7pNb0biXbEJOZmkAdt9n427mNEwPMlonFunAfKuHG0ei4aC7dL49lQN8M84
Eq2P0zBhSySvv0QDfv5xBzdJaTh7RWRu2qQBZiK9p3IpHc87tJzKf6wBArG+
WZdER8nRDY8Z7zRwmUCFhNN0HIgZq/N11wL/w2P6zGE6ZtrMLOaztZA1O1sg
JjGwd5Xl4gd8Lcwr2KnL3sJAr/Q78/m1WogMjO7de5yBjjW2P/E6tKAy7SEv
62HgKGX90CGZFq6ORTQ8J0ShX9OSX3RWOnCYHSjJC4rCg3EnjtT76SDr0/Sc
259H4dm42dGsBB20hP7XT3suCqM3/PWyukgH21ItY+h/ROG9S8/2PL6kA5+Y
BAGLwEQ6uXDm4z4d1GgqlxICmLip+IJvqFEHJs9VtyGZid7c65ogez38vsLj
0KtyJp4hpsQLI/Tg2tC2c8d/mGiuviZ2TtOD9WCVcWycieHucyJJmR6qxKnr
6+azcH6CdN1okx66B9qu8PxZeFFeu93sqR4sXPw/iElkYT9f51k8p4dvWkTl
nx1k4TTJqGO4TcGtc72190UsNJDloR7cKRhZ+9bZvoeF++x41KScKbBITtqi
U7JQyhtr/7lmCi56UpNLiWxcMUqgMm9NAVo4xfB92fghp/WToMkpqM/6rfyj
9Wx8IWwUulgYIKnEminIYmOJmhYsXWqA8oq17x6WsbFhaPVLyioDJH5JJrT/
wMaWvWel88AAdbHWZq5dbDRf2Fv77WYDcBu8M26NszEicc/FlgwDFN915rTP
sPG1754rOYUGSLX0TkskcfCNSUjJUPk//7B2TbYPB58VF16W1BtA0pG7oJPJ
wYUmh+vzWg1gXa6835jMwU7ieFV7lwHmJhesyN/DwW3dbfcrnxrA4osHSzLK
OBh8IHZogcYAa8+ZTSyv5+D7iUxv5/cGeKufKJxs46Atgxn/dKER8h6Nf191
l4P1a/bvD/QwQmfwNRPWCAdJEk+Zc7ARlJ//FaPVc/DRrvOUa1wj5CuoQT8S
uLi/raxxaIcRtO4Vq5mLuHih7KHXhd1GMO04uE/rwUWbHSMCu6NGUPTJ+4cC
udg9HV97+rQRjHbsxHdRXPwbo+3p1Q==
             "]]},
           Annotation[#, "Charting`Private`Tag$8596#1"]& ]}, {}}, {{{}, {}, 
          TagBox[
           {GrayLevel[0], Thickness[Large], Opacity[1.], 
            LineBox[CompressedData["
1:eJwVzX881AcYB/BTJm1+nTpLQ3c4cTjnKFI8V34s9EMuVFZOWLMWtynVtBwV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             "]]},
           Annotation[#, "Charting`Private`Tag$9353#1"]& ]}, {}}},
       AspectRatio->0.8,
       Axes->{True, False},
       AxesLabel->{None, None},
       AxesOrigin->{0.6352146100000015, 0},
       DisplayFunction->Identity,
       Frame->{{True, True}, {True, True}},
       FrameLabel->{{
          FormBox["\"\[Delta] [deg.]\"", TraditionalForm], None}, {
          FormBox["\"\\!\\(\\*SqrtBox[\\(s\\)]\\) [GeV]\"", TraditionalForm], 
          None}},
       FrameStyle->Directive[13],
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       ImagePadding->{{51., 7.469387755102105}, {45.00000000000006, 
        1.0989506148918622`}},
       Method->{
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
         None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& )}},
       PlotRange->All,
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.05], 
          Scaled[0.05]}},
       Ticks->{Automatic, Automatic}], {193.5, -460.79999999999995}, 
      ImageScaled[{0.5, 0.5}], {360., 287.99999999999994}], InsetBox[
      GraphicsBox[{{{}, {}, 
         TagBox[
          {GrayLevel[0], Thickness[Large], Opacity[1.], 
           LineBox[CompressedData["
1:eJwVkns41IkexoXHZVeSjC4rKyTlGmnC8v0KieSaSynN+E0t22aUEqFyzWLr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            "]]},
          Annotation[#, "Charting`Private`Tag$9819#1"]& ]}, {}},
       AspectRatio->0.8,
       Axes->{True, False},
       AxesLabel->{None, None},
       AxesOrigin->{0.6352146100000015, 0},
       DisplayFunction->Identity,
       Frame->{{True, True}, {True, True}},
       FrameLabel->{{
          FormBox["\"\[Delta] [deg.]\"", TraditionalForm], None}, {
          FormBox["\"\\!\\(\\*SqrtBox[\\(s\\)]\\) [GeV]\"", TraditionalForm], 
          None}},
       FrameStyle->Directive[13],
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       ImagePadding->{{51., 7.469387755102105}, {45.00000000000006, 
        1.0989506148918622`}},
       Method->{
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
         None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& )}},
       PlotRange->All,
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.05], 
          Scaled[0.05]}},
       Ticks->{Automatic, Automatic}], {580.5, -460.79999999999995}, 
      ImageScaled[{0.5, 0.5}], {360., 287.99999999999994}], InsetBox[
      GraphicsBox[{{{}, {}, 
         TagBox[
          {GrayLevel[0], Thickness[Large], Opacity[1.], 
           LineBox[CompressedData["
1:eJwVink41AkDx13Vil29o1xLKrPatS2RIypfJYSpl9zJylivFJrKncg5lFTY
7NsmDMNGco9jjNnw1LLIUX5zGMZdIhXpcLT2j+/zfT7P57Odeu64n5SEhMQv
a/v3GcU31EaiErnBy/KRX98cByNIkFU3Hsf1CFlc/GQyjnd1Vl9YP8VwW6bt
+sxEY3BUdT6p9TaCe8uyJ4mRNga517I1wu6LXLU2Te/9B8cwpR3G94oK5NJI
p/NN50eheqnf4+gWKjdzU7U1p2wUhS05tA4re25ja0p7r98orDsHKiw+WKC7
6umesztG8fyO3t+ZGl4w+etYwv7JEfzPWlp0vTkAuf9X7GcXj0BC2ECVUbkA
g6ZOou/cCC7k2g2GGocjMfqJ+Md9IzBSFIdQ2qKRvq+p30lmBGTJ5UOxn65g
5Hhvrm6/GK4OG4VX/0rAg6klhkSeGIKJtlDa1WTEZ6tHt54TY33Dn52t6qlg
2w3KRx4WQzhmXt0+eQ2zOzpWrJXFcKOsuhyIS0e87lfWTqJhmK/f1lZ5/yYC
OXreN1KGESWbPaQvnwFLnXS3iL3DuFqqS7xwzURny969Z98MITiSrhzJyUL3
So8jiTkE7UkJYwv525AxXudu5DOEDWE9LiHO2UhNLuyc2jYEjr4PJ67+NzC5
Vt4pIhFs0kjSj2XugBasaNudJwKTlHRzLPB3+Go1bzXzEWFX01HN4O67MMif
d/hMFoEuY5Kmp3IP4yZztILXg2BFjFh0XM5Fx5XFjcW1gxBZDbzs8suD/+Xw
eKP4QcyLJ/cEyebDZdL4jKfjGv+Ht/1TYz6cvk/wlN86CK8MfkzeKQZickKp
rDkhKv9gxxpuLoDuk00dylwhzn3zcG6MXQCTojfZ2plCtCTZi21PFcLH5c9V
aoAQXzLaQ+6SmEi8E/Ug7oAQRXNuERsbmKDkZyoTW4QwGX2s6RdUhIXQrCNG
MwJ4TYptwrYWQ6Hk52fFbQLMmsoNM1qLIad5/v1EngD+WkpqTWF/4Hdrh3Cn
SwLYn9Rve6NxH9+99w139RCgtejDa+Gj++h9XmgnaSqANv0ep/piCWL3F7xa
VRJgnuWyVKRaio7ZAta+j3yURM8OJneVYvvjb09ME3y8d9oNjZgHsH6686J+
w5qPStj0dEcZ3qT1sE7n8GFrUpcU9LwM9RoZnfpX+DhuuRSwM/ohnLa5SrT6
8WE1ofmua3c5qqIEtpJ2fHT9NvdZZ7QcSvblz+7p8THc5d/Qa1kBHfo7xiNl
Po6qHbFJzKkA0yZnpmyVB1p6RdrhtxUgvQqIW5niwetaMOmUZSVKs8ZMT/fx
gH716fN3K2F2RDaRxeZh4JBT5K25SpgX7qraXcwDdSXyRLFtFY4ZVj8rvMVD
vcXiJRVGFSa5gspdl3loLf3snL1QBd8alfkHZ9bYZy5W/lg1yl1lJ83deIhA
IPVGfjV2vvSQKLfi4SPTPClovhoFMesPrBryEOQm+fkgpQbX2gekQ7V4yN5N
0Sbn1kDuiELpPUUeWM70wuWPNXAJotOkpHm4mmcnGKXUwn95+ZDUAoHvQ30d
yLm1SGEvVbVNEGBnBaqc/FiLv3sixp8NEJAeXMnOt2chzI9n59lOwCI4NkDE
ZOGD335VCzYBm1TXSyGrLCzciu8bK1vrO2sPqzrWITbSWEeQT6DGY92pmpI6
/LCYPGfxKwE1BZGB12odqr1/0nqRSsD+6EZrH4d6BD05+/SHWALnB3aWet6v
x4yq8/WZiwQo9K4nvsv1+Lo9ldIbQEA9wdeY6tqAzUY8spU3AdaG/06wHzag
0VxBy9GFwLqaFnstyUY0qKa4UykEbEu1ZeJONMIUjyRIlgQOdZBCZsoakei/
SK43W+svOJOrvzSiz1D3Fc+AQPMvydo0dzYM7+xxL9Ih8GOshdislI3b0u/O
OGoRSB+ffrUk04TomphNtd8SYJ7XKO9wb4J63W3jl5sJ0OnMqoWSJhikh3um
fEPg5xcaX22R4UBH6Tup2Q0Epmlbt1i6cVChtGdGTorA2cMKIf6VHHyJvaC3
tDQAVp6L4pRsMzwZm92cF9eYTD4TcrIZGSbC68ffDkDDcWTCsb4ZE5lTKXIz
A/gH3nsfNA==
            "]]},
          Annotation[#, "Charting`Private`Tag$9074#1"]& ]}, {}},
       AspectRatio->0.8,
       Axes->{True, False},
       AxesLabel->{None, None},
       AxesOrigin->{0, 0.35815704698171585`},
       DisplayFunction->Identity,
       Frame->{{True, True}, {True, True}},
       FrameLabel->{{
          FormBox["\"p cot\[Delta] [GeV]\"", TraditionalForm], None}, {
          FormBox[
          "\"\\!\\(\\*SuperscriptBox[\\(p\\), \\(2\\)]\\) \
[\\!\\(\\*SuperscriptBox[\\(GeV\\), \\(2\\)]\\)]\"", TraditionalForm], None}},
       
       FrameStyle->Directive[13],
       FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
       GridLines->{None, None},
       GridLinesStyle->Directive[
         GrayLevel[0.5, 0.4]],
       ImagePadding->{{51., 7.469387755102105}, {45.00000000000006, 
        1.0989506148918622`}},
       Method->{
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
         None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& )}},
       PlotRange->{{-0.01, 0.12}, {0.3581570469817151, 0.6425845493576057}},
       PlotRangeClipping->True,
       PlotRangePadding->{{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.05], 
          Scaled[0.05]}},
       Ticks->{Automatic, Automatic}], {967.5, -460.79999999999995}, 
      ImageScaled[{0.5, 0.5}], {360., 287.99999999999994}]}}, {}},
  ImageSize->700,
  PlotRangePadding->{6, 5}]], "Output",
 CellChangeTimes->{
  3.8654060021522923`*^9, {3.8654060367490253`*^9, 3.8654060634479837`*^9}, 
   3.8654061776721907`*^9, {3.865406211078022*^9, 3.8654062495329103`*^9}, 
   3.865406630310391*^9, 3.865415302581376*^9, 3.8654162179535713`*^9, 
   3.8654162883257*^9, 3.865416405028366*^9, 3.86566460550251*^9, 
   3.888549697447979*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"8311043a-9bfe-49a8-9323-779d4b954799"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1175, 810},
WindowMargins->{{Automatic, 364}, {Automatic, -60}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"cf613429-338d-4df2-9981-654e644050cd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 445, 9, 125, "Title",ExpressionUUID->"f84b788a-f701-4e0b-895b-a13372528bac"],
Cell[CellGroupData[{
Cell[1050, 35, 200, 4, 67, "Section",ExpressionUUID->"63023981-b2d0-4c3e-b409-eb985e2d9dcd"],
Cell[1253, 41, 218, 5, 30, "Input",ExpressionUUID->"9019f339-e50b-4a0a-a2c8-cfbd0b8d7aaf"],
Cell[1474, 48, 2158, 57, 234, "Input",ExpressionUUID->"3190dbb5-985a-4e1a-ae38-c715dcb70746"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3669, 110, 418, 13, 68, "Section",ExpressionUUID->"de3db987-5718-44d4-a7f9-d64360d02c06"],
Cell[4090, 125, 8330, 214, 555, "Input",ExpressionUUID->"ad27be27-9f6b-48b8-b36c-d6cbdc1f5994"],
Cell[CellGroupData[{
Cell[12445, 343, 1746, 45, 79, "Input",ExpressionUUID->"0b212cee-0780-434b-a6e2-1761a7025e90"],
Cell[14194, 390, 41897, 793, 303, "Output",ExpressionUUID->"388ad94c-5541-4a81-85c6-20790c53318a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56140, 1189, 320, 5, 67, "Section",ExpressionUUID->"0146b4e3-84a2-4eb7-9c6b-dbd8179867e6"],
Cell[56463, 1196, 1362, 46, 119, "Input",ExpressionUUID->"b7762ae1-7979-4536-b210-ad82643f4ea2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57862, 1247, 507, 12, 68, "Section",ExpressionUUID->"97b6f829-1f32-41d6-a8c9-4bcdc4132338"],
Cell[58372, 1261, 3463, 92, 300, "Input",ExpressionUUID->"191ee980-8144-456b-af39-86a27c0de399"],
Cell[CellGroupData[{
Cell[61860, 1357, 2258, 63, 93, "Input",ExpressionUUID->"c482f1ff-c16d-4107-bf99-a64276e8c7ac"],
Cell[64121, 1422, 4589, 94, 317, "Output",ExpressionUUID->"3b2ad3fe-65e6-43e8-8d34-4da88dd3f984"],
Cell[68713, 1518, 816, 16, 28, "Print",ExpressionUUID->"93eb4676-a15f-4219-bd67-bca2cd17a07e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69566, 1539, 3521, 97, 238, "Input",ExpressionUUID->"5c2c0b14-a641-42df-9324-637a29f3cf99"],
Cell[73090, 1638, 4423, 96, 306, "Output",ExpressionUUID->"a0b54de8-8ed8-4cd1-93a1-8837092a6478"],
Cell[77516, 1736, 934, 18, 28, "Print",ExpressionUUID->"a82e21ed-f301-4e49-94b7-e46e7851c015"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[78499, 1760, 558, 13, 68, "Section",ExpressionUUID->"a0fb0a07-0982-4b58-a0ec-b4fefc55d7bf"],
Cell[79060, 1775, 3028, 80, 279, "Input",ExpressionUUID->"fc257d1e-4fd5-4dd1-8ce7-4448f1f7a70d"],
Cell[CellGroupData[{
Cell[82113, 1859, 1297, 33, 66, "Input",ExpressionUUID->"e026e5fe-df73-4d00-bab0-0a93016de720"],
Cell[83413, 1894, 4466, 93, 310, "Output",ExpressionUUID->"e593c5f7-53de-44ff-b780-ccd3afc1fff4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87928, 1993, 607, 14, 68, "Section",ExpressionUUID->"c4aaaaa9-5da1-4826-814f-62fbd500b112"],
Cell[88538, 2009, 3370, 89, 273, "Input",ExpressionUUID->"79b2dcc1-3650-4177-ac1e-1aece0559e56"],
Cell[CellGroupData[{
Cell[91933, 2102, 2312, 64, 93, "Input",ExpressionUUID->"2e75830a-33ec-419b-88f3-fb4ce9425450"],
Cell[94248, 2168, 4430, 92, 311, "Output",ExpressionUUID->"9fd80450-f4b0-4099-b805-c97a1963066c"],
Cell[98681, 2262, 819, 16, 28, "Print",ExpressionUUID->"5968ce0c-a8e6-4543-a078-8b5f3ff4eb1b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[99549, 2284, 652, 14, 68, "Section",ExpressionUUID->"e33ced39-d9cf-47a6-81c5-2adb62a07293"],
Cell[100204, 2300, 3290, 84, 258, "Input",ExpressionUUID->"73f7a9d5-4ad9-425f-a1b1-8fe314cb2b39"],
Cell[CellGroupData[{
Cell[103519, 2388, 2363, 65, 93, "Input",ExpressionUUID->"3b66cffa-4e81-4418-91e5-a32b25faa5ff"],
Cell[105885, 2455, 4413, 92, 309, "Output",ExpressionUUID->"158b3e72-1935-48c0-91e5-b753dca19ef5"],
Cell[110301, 2549, 818, 16, 28, "Print",ExpressionUUID->"eb2d3477-6e0c-4dca-83b6-75ce89fc2cae"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[111168, 2571, 766, 17, 68, "Section",ExpressionUUID->"2beb475f-b8e0-44cc-a8a1-53a5d1a1123e"],
Cell[111937, 2590, 4654, 129, 299, "Input",ExpressionUUID->"8e71394b-dae8-4625-8b49-aa6233be2a5f"],
Cell[CellGroupData[{
Cell[116616, 2723, 2963, 80, 121, "Input",ExpressionUUID->"13bcd4a5-ecd0-4e66-9c76-1b5c882b81db"],
Cell[119582, 2805, 4585, 94, 316, "Output",ExpressionUUID->"97770527-2e1a-435c-bf7c-cc9a62cec6f3"],
Cell[124170, 2901, 787, 15, 28, "Print",ExpressionUUID->"0809b1a9-dbc4-4458-bff2-8dd2b3014fa1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124994, 2921, 4977, 136, 383, "Input",ExpressionUUID->"a7d7d57a-fa96-4d0d-aac8-a9dece29c7ad"],
Cell[129974, 3059, 4619, 98, 306, "Output",ExpressionUUID->"7b51e29f-6e7c-4230-b2e1-eb777a40c035"],
Cell[134596, 3159, 1061, 19, 28, "Print",ExpressionUUID->"5d971304-666f-4634-b143-183f9f7c3e52"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[135706, 3184, 814, 17, 68, "Section",ExpressionUUID->"9e8cbf4f-c33a-40ba-80c1-6d351790f0bf"],
Cell[136523, 3203, 3447, 90, 279, "Input",ExpressionUUID->"1d87c18b-388c-4985-9f53-8352116da3d7"],
Cell[CellGroupData[{
Cell[139995, 3297, 1388, 37, 66, "Input",ExpressionUUID->"4273c219-e38b-41bb-84ad-58c2a9946c43"],
Cell[141386, 3336, 4371, 91, 308, "Output",ExpressionUUID->"d278c1ac-1ca1-4485-a689-693e0eb088ce"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[145806, 3433, 812, 17, 68, "Section",ExpressionUUID->"8186f598-cfcd-4f3f-9c29-819a7b1ad882"],
Cell[146621, 3452, 4229, 111, 370, "Input",ExpressionUUID->"cdfa5417-d313-4a01-9969-07db459963b8"],
Cell[CellGroupData[{
Cell[150875, 3567, 2801, 78, 146, "Input",ExpressionUUID->"366e6b02-4be5-438c-b6ce-b52461107b44"],
Cell[153679, 3647, 4376, 92, 309, "Output",ExpressionUUID->"96ed06b1-4cbc-4d2f-be61-a2421da48081"],
Cell[158058, 3741, 796, 15, 28, "Print",ExpressionUUID->"6f98cc2d-2a95-45b7-816a-f5777fd2b827"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[158903, 3762, 684, 10, 67, "Section",ExpressionUUID->"ed02b099-b62f-424a-ad70-12772f33f5d8"],
Cell[CellGroupData[{
Cell[159612, 3776, 1793, 47, 73, "Input",ExpressionUUID->"6a1e494d-bfeb-4771-a7ab-10605fead04c"],
Cell[161408, 3825, 33309, 659, 385, "Output",ExpressionUUID->"8311043a-9bfe-49a8-9323-779d4b954799"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


